P4COM: In-Network Computation with Programmable Switches

Traditionally, switches only provide forwarding services and have no credits on computation in distributed computing frameworks. The emerging programmable switches make in-network computing (INC) possible, i.e., offloading some computation to the switch data plane. While some proposals have attempted to offload computation onto special hardwares (e.g., NetFPGA), many practical issues have not been addressed. Therefore, we propose P4COM - a user-friendly, memory-efficient, and fault-tolerant framework realizing in-network computation (e.g., MapReduce) with programmable switches. P4COM consists of three modules. First, P4COM automatically translates application logic to switch data plane programs with a lightweight interpreter. Second, P4COM adopts a memory management policy to efficiently utilize the limited switch on-chip memory. Third, P4COM provides a cutting-payload mechanism to handle packet losses. We have built a P4COM prototype with a Barefoot Tofino switch and multiple commodity servers. Through a combination of testbed experiments and large-scale simulations, we show that P4COM is able to achieve line-rate processing at 10Gbps links, and can increase the data shuffling throughput by 2-5 times for the MapReduce-style applications.

==> figures/evaluations/.ipynb_checkpoints/process_for_data-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nTVBKKaUs6f8DCu18Sxnsi+sAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1198ea850>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1197f60d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1198d3f10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n6f8DtgBY+WMx8B4AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x119da5290>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAKWUUsqSNEAppZSyJA1QSimlLOn/A8yrSooyHwnhAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x119da5410>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nCcoYY0xE+v/+haCM9QRfFwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11936f750>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x118d90890>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x118d90a90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11864e610>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nSkREovT/AcHSdSskjHMjAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x118a604d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\noqSAEhGRKCmgREQkSgooERGJ0v8Hao1VD2yPGbYAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x118a0a510>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nERGJkhqUiIhE6f8DCCDA9GYCkx4AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x119dab090>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzt3X+UHWWd5/H3FwxIIw4/JIRGoXUFhEHUTsZhWGgcxxHj\nYDysvR5yMmg7OxuBOej4C3d0Rxs9/oDjrsedFYR1PA1MJOqICgLO4MgmoLKa4Cg4QGSkI4IEBORH\nt0ISvvtH1YXL5d5bdevWc+9TdT8vTp3bufW91U9DwjdP1VOfMndHREQkNrsMewAiIiLtqEGJiEiU\n1KBERCRKalAiIhIlNSgREYmSGpSIiERJDUpERKKkBiUiIlFSgxIRkSg9a9gDGHXPe97zfGJiYtjD\nEBEZmM2bN//a3ffPqlODGrKJiQk2bdo07GGIiAyMmW3NU6dTfCIiEiU1KBERiZIalIiIREkNSkRE\noqQGJSIiUVKDEhGRKKlBiYhIlNSgREQkSmpQIiISJTUoERGJkhqUiIhESQ1KRESiFF2DMrOXmNnX\nzOwhM/utmf0/M/vPHWpPNrPvmdlGM7vezE7qctyh14qISH5RNSgzOxC4Hng98BCwG/BK4Mtm9v6W\n2jOAS4C17j4FnAasN7NT2xx36LUiItKbqBoU8EngPGBfdz8YWAp8Pd33UTPbD8DMDgU+DZzn7jcD\npK8XA+eb2cGNA8ZQKyIivYumQZnZLsDd7v4hd18AcPf7gTXA3cAS4NC0/CyS2dWVLYe5BtgTOLPp\nvRhqRUSkR9E0KHd/Avhgm/cXgRsAB7amjWxVuvumlvIfpa8nwZNNb6i1IiJSTDQNCp5sUu08F7jG\n3X8FjJOc+lt09wda6h5MXw83s90jqRURkQKif+R7et3pD4Bj0rcOSF8faVPeeM+AfSKpvae1wMzW\nAmsBxsfH2bJlS5vDiIiMtugbFPBh4L+5+63prxuzksfb1Db/PI9HUvsM7n4hcCHAihUr/LDDDmtX\nJiIy0qI6xdfKzF4HPOLun2t6+/70dY82H9krfd1BcqothloRESkg2gZlZi8HjnX31oUTtwMLwH5t\nrvEsS19vcnePpFZERAqIskGZ2dHA69z9Q6373H0nydJuA45u2X1k+np5LLUiIlJMdA3KzI4FXu3u\nn2x5/zlm9pl0xnIu8ARPLfVuWEmSQHFe03sx1IqISI+ialBm9p+Aq4DTzOzWpu124F5gf3d/zN03\nAx8BTjezQ9LPHge8GTjN3e9tHDOGWhER6V00q/jSQNgvkZw2+70OZV9sfOHuZ5vZPcBlZvYosBN4\ng7tf2/qhGGpFRKQ3puv4w7VixQrftGnTsIchIjIwZrbZ3Vdk1UV1ik9ERKRBDUpERKKkBiUiIlFS\ngxIRkSipQYmISJTUoEREJEpqUCIiEiU1KBERiZIalIiIREkNSkREoqQGJSIiUVKDEhGRKKlBiYhI\nlNSgRCpm2cQEZhbNtmxiYtj/SqSmonkelIjks23rVojoMTnbzIY9BKkpzaBERCRKalAiIhIlNSgR\nEYmSrkGJ1MnCAlxxRfL1qlUwNjbcepE+qEGJ1MXCAkxNwY03Jr+enITrruvcRMqqFwlEp/hE6uKK\nK55qHpB8ffnlw6sX6ZMalIiIREkNSqQuVq1KTrs1LF+evDesepE+6RqUSF2MjSXXhBqn3bIWMYSu\nF+mTeUR3pI+iFStW+KZNm4Y9DKkQM4sqSQIz9P8R6YWZbXb3FVl1OsUnIiJRUoMSEZEoqUGJiEiU\n1KBERCRKalAiIhIlLTMXqSJl7skIUIMSqaJhZO6pScmA6RSfSBUpc09GgBqUiIhESQ1KpIqUuScj\nQNegRKpImXsyApTFN2TK4pNeKYtPqk5ZfCIiUmlqUCIiEiU1KBERiZIalIiIREkNSkREoqRl5iJ1\noow+qZFoG5SZvQp4D/BDd/9Ih5rnAHcAz2vZ9Sfu/p2W2pOB9wE7SGaOn3T3b3Y4bpBakaBCZ+51\nqhcJJLpTfGb2AjP7APAF4CS6j/FMYBG4rWm7uk1zOgO4BFjr7lPAacB6Mzu1zfcPUisSXOjMPWX0\nyYBF16Dc/U53/zhwVrc6M9sL+HPgCHd/SdP2+pa6Q4FPA+e5+83p97gZuBg438wODl0rIiK9i65B\nNXkgY/87gO8Cu2bUnQXsBlzZ8v41wJ4ks7DQtSLhhc7cU0afDFjhqCMzey6wHPgPwD6AAw8CW4DN\n7r7Y18CSa1DXAme7+2zLvr2AeWBfYCfwbeAcd7+2pW4X4FfAUmA/d3+gad8EyfWrW939iFC1WT+n\noo6kV12jjhYXe8vQK6NeUUfSo7xRRz0vkjCz1cB/AV4FWIeyHWb2LeACd7+q1++Rw+8D3wQOAo4B\nTgRONLPPAO/yp/60jJM0kcXmJpJ6MH093Mx2B/YPUevuj7UO3szWAmsBxsfH2bJlS96fW4Tp6Wno\n9numMcv55S/zHbDf+ulp/R6WIHLPoMzsj4DPAUc13sr4SOPAG0kWEfysp4F1mUG11O0B/DXwIeDZ\nwH9394+l+5YDm4Bt7r6s5XO7kMy+AA4kaXal17r7Pd1+Ts2gpFcKi5WqKzUs1szeCfxf4KU81Zju\nAX4K3ABcB1wP/AC4FbgvrTPgBGCTmb2xtx8hH3f/rbt/AngD8DjwN2bWOE+xe/r6eJuPNs8eHw9Y\nKyIiBWSe4jOz9wHnAD8D1pMsCvhxu1NXLZ8bA44GXgecCnzZzKbd/Yq+R92Gu3/bzD4LvIvkFOAP\ngfvT3Xu0+che6esOktNyoWpFRKSArjOopptl3+buh7v7h939B1nNCcDdF939hvT03KEkjeNCM3tB\nCePu5Kvp6+/S19uBBWC/9NpRs8apuZvSa1ahakVEpICsU3wfAabc/aJ+vom7P+Hu5wFvAT7ez7Ey\nPAZsA/4t/b47SWZ8RjKba3Zk+np5yFoRESmmY4Mys6XA37p7actz3P0a4B/NLGuBRfPY8tQ2vBH4\nYNpAGs4FngBab9hYCTwEnDeAWpFyLSzA+vXJtpjjjo7Q9SIhuHtpGzAFvAl4YQnHeivJSsC/b7Pv\nIuB8YLzpvTXAezsc68PAr4FD0l8fBzwKnDKo2k7b8uXLXaQXgDM56emfj+TrhYXOv8kefTRsPQz6\nX4FUHLDJ8/SBPEVP+wB8uWn7WPrewcC/kiyvbmxfAHYtcPxlJCsDf5v+AXkCuBF4dVPNLMmNso8A\nXwM+ARyVcdy3A5uBDcB3gD8edG27TQ1KevVk42jeLr2082+ySy8NW68GJT3K26CKpJlPkwS0vhv4\nP2mi+LeAl7TUvRXYCpzdy8E9uW/omIyaWZIm1ctxLwAuGGatiIjkVzSL7y/c/cK0E/4vkubU+NvW\nXcBqkgUWM2UMUkRaKHNPRkDPWXxm9oC775t+/SbgKySNyUiWd/+hu9+U7r/HW5IW5OmUJCG9MrNk\nEcOgM/c6D4he/z8ioy1vkkShBgX8KUmK+D+T3JhqJE3qne7+v9O6CeDf3T0rbXykqUFJrxR1JFUX\nLCyWJFvvBy3vOXB5U3Pag2SRhIiISCFFrkG9k+TJtda0/QvJMm/SzL0bSNLORURECul5BuXuW83s\naJIbVF8I/MSTG3AbfkPyMEEREZHCipziw913AJd12LehrxGJiIgQ8JHvZraLmbVeqxIREcml0AzK\nzF5Mknt3MLAnz2x0S4DDSR4JLyKDsrAAV6RPtMmznDx0vUgfijzy/c9ITu9lfbax9FxEBmFhAaam\n4MYbk19PTsJ113VuImXViwRS5BTfJ0hmSJaxicggXXHFU80Dkq8v7/LUl9D1In0qcorvxenrzSRP\njH2iTU3jFN++BcclIiIjrkiDugv4vLuf063IzPYhCYsVkUFoZOg1Zjl5M/dC1Yv0qUiD+iLJozC6\ncvcH00fGi8ggjI0l14TyZuiFrhfpU5Esvj2Ba4DT3f3HXeoOAm539z36G2K9KYtPeqUsPqm6kFl8\nvwN+CnzfzO7pULMEWFrw+CIiIoUayCzwF+nXEx1qGo/f0F+rRESkkCLLzGfS125LybXMXERE+lJk\nBrU/8DBwCZ2Xme8K/AHw2uJDExGRUVakQf07cI67X9ytyMx2Bb5ZaFQiIjLyijSoz5PchNuVu+80\ns65NTEQKUuaejIAiDepy4CtmdidwVYea3UhO8V0MXFpwbCLSyTAy99SkZMCKLJL4GfAy4LPAHR22\n24B/KHh8EcmizD0ZAf3ep5S1Wk/LzEVEpJCiMxwllosM0+TkU1/nzdALVS8SSJEZ1K3AB4Df0HmG\ntCtwNPCpguMSkW6UuScjoEgW35S7b8xZe6a7/12hkY0IZfFJr5TFJ1WXN4uv4yk+M9vHzF7Q+n7e\n5pTWPqM5mdnLzEynB0VEpKtu16AWgDkzKy2N3MxeBJzt+uuWiIhk6Nig3P1x4EvANWY23u83MrMp\n4F+Aj/V7LBERqb+uq/jc/UJgG3CbmX3KzCa71bcys93M7GQz+wZwLXC+u/+w+HBFRGRU5FnFdwrw\nVeDdwLvM7Dckz4PaCtwPPApsJ1l2vgR4LsmzoF4EHEWSKmEkp/bOLfsHEBGRespsUO6+HVhlZh8E\n/hbYB/iP6ZbFgPuAte7+jX4GKiI5KKNPaiT3fVDu/jEz+yJwNvAmIGvxxDaSYNlz3f2R4kMUkVxC\nZ+51qhcJpKcbdd39DuAtZvZXwJ8CrwReCOwN7AAeAG4Bvg9sdPed5Q5XRDrqlKF3yilh60UCKZTF\nl86ILks3ERGR0iltXKQuQmfuKaNPBqzfNHMRiUXozD1l9MmA9ZzFJ+VSFp/0Sll8UnV9Z/GJiIgM\nkxqUiIhESQ1KRESi1LVBmdlzW7YlgxqYmb3KzK4wsw91qTnZzL5nZhvN7HozOynmWhERyS9rFV/j\nqbmPAd8APgn8OOSA0mdQnQr8JclNwJs71J0BnAsc4+43m9lRwA1mdrq7XxJbrYiI9CbPKb4fA4e5\n+2p3D9qcANz9Tnf/OHBWpxozOxT4NHCeu9+cfu5m4GLgfDM7OKZakdItLMD69cm2uDj8epEA8jSo\nNe7+y+AjeaYHuuw7iyQl/cqW968B9gTOjKxWpFxTU7B6dbIdf3z3JtLI0AtVLxJIVoP6tbvfUvTg\nZnZb0c8CT3Q45i5A4/b1m1p2/yh9PSmWWpEgesnE6zVDT5l7Eomsa1CPFj2wme0PHFL0812Mkzxv\natHdW2dZD6avh5vZ7sD+w65198d6/PlERITsBrW/mX2hwHF3B44heYBh2Q5IX9s9wqPxnpE8tyqG\n2ntaC8xsLbAWYHx8nC1btrQ5jEh709PTMD4Od9+dvDE+Di99KXT6ffTSl8I73hGufnpav4cliK5R\nR2b2BMkqvkLHBtzddy30YbNXkTwm/mx3n216/1jgu8Cd7n5wy2d2I1lxCLAf8JJh17aZYT2Noo6k\nV2aWXCfqJRNvcTFcvaKOpEd5o46qGBZ7f/ra7oGJe6WvO0hOtcVQK1K+sbHOz20aRr1IAHlW8VnB\nLZTbgQVgv/R6ULNl6etNnvyVLoZaEREpIGsGdT/w3gLHfTawEnhDgc925e47zexK4M3A0cAPm3Yf\nmb5eHkutyChb9vwJtt21ddjDAGDp+AvYdtcvhj0M6UFWg1pw94uKHDhdXNH1+kuGxuyu3WzsXGCa\nZKl3c3NYCTwEnBdZrchI2nbXVpjt4UTC/EZYtxK2L8KSMVhzNUxMlTKWe2dDntiRELJO8S3L2N+R\nu28Hvlr088AL0tfntzn2ZuAjwOlmdgiAmR1HMqM5zd3vjalWRHKamEqa0pKxpEmtW5k0LRlJWTOo\n3cxslbsXOl3l7jO9fsbMlgFfB16WvvU2M3sF8F53/07Tsc82s3uAy8zsUWAn8AZ3v7bNOIZeKyI5\nNZpUYya1bmWpMympjjzLzH8DnOHu6wc2qhFS92XmS5cu5b777hv2MJ500EEH8ctfDiO5qzxdn6i7\nsJAkQUC+5eRl1HdZZm5mvZ3ia1b26b5ZLYePRVnLzH9Cch/U+83sbcCsu3+/jAHKaLjvvvtYsmQJ\n27dvf9r7S5YsYc2aNUxMTPR1/Pn5edatW5f7+LOzs319v6g1MvQaMUWTk3DddZ2bTln1oWgmNfK6\nXoNy95e7+yvS7UQ1JylizZo1bd/rtzkBTExMBD1+pYTO3BtGRp+uSY00PVFXROKmJjWysp6o+2Uz\ne6Bp+7mZ/V3GZ6bN7H+WO0ypsnXr1rV9b35+vu9jN07xhTp+paxalZx2a1i+PHlvWPVlUpMaSVkz\nqNOAvYEx4H8AR7l71nOOvgocaGbvL2F8UgPbt29nyZIlzMzMMDMz8+Q1qX6bSPP1pxDHr5yxseSa\n0KWXJtvGjd0XPYSuL5ua1MjJWsX3SuB64M/c/ZrcBzXbE/g+8BrdD9Rd3VfxmdkzFiy0NpYi14u6\nHaPbvtnZ2cqv5Oq6im8YslbxzWwod2FD0dV9WsUXjbyr+LJmUK8FzumlOQG4+wLwKdJHSshoa21A\njYUNRWc6WQ2u3+NLycqe6QSYSR1wwCGYWRTbAQeEeIxeNWU1qCmg6zWnLr4GvKbgZ6VG2s2OijaR\nvLMvNamIhDgdV3KTuvfeeDL6YhrLsGU1qH2KnqJz90eAfYt8VkZDr02k11OD7Y4vQxDqmpGuSdVe\nVoN6cZ/HP7DPz0vN5W1SRa9btR5fhiBkEym1SW1qs13QtP+CDjVl10tDVoMyM3t5kQOb2TjJ6j+R\nrrKaVL+LKpqPL0MQeqZT2vGXd9iy9pddLw1ZDep24MMFj30mcFfBz8qI6dSkyljx13z82lhYgPXr\nk21xcfj1WSrTpCQmWQ3qO8AqM/toLwc1s1OAdwGbiw5MRk9rk5qbm2Nubq7v5tR8/NqYmoLVq5Pt\n+OO7N5FGhl6o+rzUpKRHWQ3q79PXD5jZBjN7rZnt1q7QzJ5lZlNm9o/APwBL0FNlpUfK1supqpl7\nalLSg6yw2NtIrtwZcBxwNXC/mX3PzL5mZheb2TfM7AbgYeBa4OT0uHcAXwk6ehGpHjUpySlPWOy7\ngZ+SNCkD9gT+kORR52uAk4BXAs9uqtkJvMXddwQYs9SYsvVyqnrm3jCalFROZoNy998BJwI/aLzV\ntNua3mu8vwP4K3f/XlmDlNEQOluvVg2uDpl7g25SNTCxbGLoSRfN28SyiaA/b67Hbbj73cDxwKeB\nx3lqpkTT10ay6u/V7n5h+UOVOuu0Wq+sRIhOM7Nmy5YtG/of+Ma2bNmy7j/Q2Bicckqy5WkeoeuL\nGmSTqoGt27biOBvYwFh6F88YY2xgA97ln1D1W7dtDfrzZj1R90nuvh14j5mdA7wJ+CPgAJKGdTvw\nT8A/u/sTIQYq9ZU3W69Rs27dup4WTXR66m6rbdu29fFTlCumsQQX+sm5jePPnZBR2G7R8eaM/YOu\nh41sZCUrWWSRMca4mquZovO/q9D1IXVNM5fwiqaZH3DAAdx7bxxB8UuXLu34P1Qz6/qY9V7ucypy\nT1TrZ7Zv3949eTsiXccZ059by0gzn8051qIp5Xl1STOv0n/7McaiaU5GsYT4UtLMzexDbbZjex6N\nlC6W5gTFx1JGtl6v2X0SMa2+yyWW5rSR8P9tsk7xzZIsfrgDOIfkxt07Ao9JcrrkkkuGPQQATj31\n1K775+fnn9F4+s3WyzrdV1YChQxY6NN9XbU7k7EZeHv69QVkRxGVUd99YhFLc1pJ+JWRea5B/Rw4\n1t3vCz0Y6c0RRxwx7CHk0tpEysrW69Sk1JwqbmhNKquZ9JqVF6Y+lua0SPiVkXlW8Z3d3JzM7K1m\n9pZOW8CxSkWFzNYLld1XWVXL6OtEp/s6iqU5NVb5hZRnBnVVy69/AJwKvI+nGtw/ARcCNyLSojlb\nr/m9MrL1mmdSZR+/choZeo2YosnJ5H6mTsvEy6oPZain+6pnGKv7TiBrZWR/smZQO939geY33P0W\nd/8AcBbJvU9fcvfXu/vX3f1pj4I0s5eVO1ypopDZeo0mFer4lRI6cy9kRl8nmknlUtel51kNqtuN\nI19IX7s9juObvQ1HRKSFmlRXdW1OkDNJoh13fwi4191/1m6/mb0CPVFXIGi2nrL7moTO3BtERl8n\nalJt1bk5QfY1qGeb2c+77N+3w/7dSFIm4rr7TYai9T6kookQrTrd51TW8SunkaHXOO22alW+zL1Q\n9WXTNamnqXtzgnwzqEOAiQ7bszq8Pw7sWtYgpdpCZuuFyu6rrBgz+vQojdKNQnOC/Fl8RXJVNHsK\n7JZbbhn2EHIJma0XIrtPShYqW6/0mZSy+IrUh9Q1i8/M+g1+dXfXTKqLoll8VcoO65TFV0a2Xq/Z\nfXNzc7XIY6tUFh+EydbrNbtPWXz1yuIDtgJTwIuBF/awvQR4T8+jlpFSRrZer9l9MgR6cm6pYmlO\ng8jiy5pBfdTd/7bwwc3uc/f9i35+FPQzg4opi6/IDKohT+PpJyGi9XEbdfhbdKVmUDMbwqaU551J\nZc6g4sniy5pBxdCcGvUhZ1BZ16D6vQvvb/r8vHRRlSy+LKGz9VqPLwM2qOc99X18ZfFVKovP3X/Y\nz8Hd/fP9fF5GR+hsvU6JE5VVtcy90KfjRuh0XyzNaRBZfIVv1BUpW2uTmpubY25urrTg11qt4pua\ngtWrk+3447s3kUaGXqj6vNSkghrG6r7Q1KAkKsrWy6mqmXtqUkHUdem5GpSIDJaaVKnq2pxADUoi\no2y9nKqeuTeMJlVDdW5OoAYlEWldEDEzM8PMzExpsUW1anDXXQeXXppsGzfmy9ALVV/UoJtUzdS9\nOYEalEQidLZep5lZZcWYuVfEIJtUjYxCc4L8WXwSoapk8WUJna3XeqOuRGZQ90nNZT39VVl8RepD\n6pokUQVm9hzgDuB5Lbv+xN2/01J7Msmj6neQzB4/6e5tH6oYqrbVKGfxQf/Zer1m923fvl1JEmXL\nSpKYzTnWXrP1eqUsvtpl8VXBmcAicFvTdnWb5nQGcAmw1t2ngNOA9WZ2ausBQ9XK05WRrddrdp9E\nbMRW3xUVS3MaRBZfpU/xmdlewJ8DR7h7x6ugZnYo8GngM+5+M4C732xmFwPnm9kGd/9FyNoQYsri\n62Z+fr60bL28p/vKSqCQAQt9uq+reLL4uomlOa0k/MrISjco4B3Ad8l+OOJZJE/5vbLl/WuA00lm\nYe8LXFu6qmTxhc7WK/v4MmRDa1LK4qtUFl/M0tnTu4H/CjxoZt8ysz9uU7cL0LiJ46aW3T9KX08K\nWTvqQmbrhcruq6yqZfR1otN9HcXSnAaRxVflGdTvA98EDgKOAU4ETjSzzwDv8qeu3I0DS4FFd3+g\n5RgPpq+Hm9nuwP4hat39scI/ZQ00Z+s1v1dGtl7zTKrs41dOI0OvEVM0OZncz9RpmXhZ9aEM9XRf\n9Qxjdd8JZK2M7E9lG5S73wDcAGBmewB/DXwIeCdwH/CxtPSA9PWRNodpvGfAPgFr72neaWZrgbUA\n4+PjbNmypc0hupuenubhhx/u+XMhTE9Pd/wZpqenmZyc5MbmbDdgcnKSvffeu+/vvXTpUg477LDc\nx88aa0y6jrPdvp/8BF70omRruOoqOPro9t+grPqsf6dLe//9/aSly+Cwy+BfL4IntsPi52C338Le\nL+z9WJn/7dvtexiYbvo662cpo777OLe0OeYd3MFFXMTreT1LWMJbeSvLWNa2tsz66S5jLUPll5k3\nM7PXkFwP2g4sdfdFMzuW5DrVne5+cEv9bkBjdrMfyZOAS69tM8N6Uj/LzIt8LoQVK7o/YG1mZuZp\nsxuAmZmZ0mY38/PzuY8/Oztbi6XGbZeZr1+fpI83u/TS5GbbdsqqX726nGXm3ZSxBD1zmXm7fZt5\natHCJvIteui3vvs4vWWcw7wvSsvMe+Du3wY+C+xJcgoQ4P70dY82H9krfd1BclouVO1IC5mtp+y+\nJqEz9waR0deJrkm1VfebdmvVoFJfTV9/l77eDiwA+6XXjpotS19vSq9ZhaodaSGz9UJm91VO6My9\nQWX0daIm9TR1b05Qzwb1GLAN+DcAd99JctrPgNaT60emr5eHrB11IbP1QmX3VVaMGX16lEbpRqE5\nQYUXSXTxRuCDaQNpOJfkSuQqoPkx9iuBh4DzBlBbuqpk8YXM1guR3SclC5WtV/rqPmXxFakPqbKL\nJMzsIpKIo4+6+93pe2uAA939U23qP0xy4+xyd99qZscB3wL+0t3XD6K2nVHO4isjW6/X7L65ubn6\nLpIYlqwsPgiTrdfrwgll8VUui6/KDWqWJCPkOcC3gVuBdY3IoQ6feTvJ8u5HgZ0kze3aQda2GuUG\nBQqL7aY2DapxOm7YTaomDQriiTs6gRPUoOqsnwYVUxZf0QYF+RpPPwkRrY/bqMX/pGL6c5vVoGY2\nhE0pz9ukMhtUPFl8WTOoGJpToz5kg6rjNaiRUZUsviyhs/Vajy8DNqjnPfV9fGXxKYtPpI3Q2XqN\n49dG1TL3Qq++G6HVfbE0p0Fk8alBSTRam9Tc3Bxzc3OlBb/WahXf1FSS6rB6NRx/fPcm0sjQC1Wf\nl5pUUMNY3ReaGpREpdNMR8vEWzRnD954I1ze5Za7K64IW98LNakg6rr0XA1KRAZLTapUdW1OoAYl\nkVG2Xk5Vz9wbRpOqoTo3J1CDkoiEztarVYOrQ+beoJtUzdS9OYEalEQidLZep5lZZcWYuVfEIJtU\njYxCcwLdB1VpVcniyxI6W6/1Rl2JzKDuk5rLevqrsviK1IekJIkhU9SRoo46qU2SRN4HFpbxUMJu\nahJ1NEpZfDrFJ0PTa8Pp9XRfu+NLxEZs9V1RsTSnjYT/b6NTfBUWUxZfN/Pz86Vl6+U93VdWAoUM\nWOjTfV3Fk8XXTSzNaSXhV0aqQVVYVbL4QmfrlX18GbKhNSll8SmLT0ZOyGy9UNl9lVW1jL5OdLqv\no1ia0yCy+DSDkuCas/Wa3ysjW695JlX28SunkaHXiCmanEzuZ+q0TLys+lCGerqveoaxuu8EslZG\n9kczKAkuZLaesvuahM7cC5nR14lmUrnUdem5GpSIxE1Nqqu6NidQg5IBCJmtp+y+JqEz9waR0deJ\nmlRbdW4O1TgZAAAE/klEQVROoAYlAxAyWy9kdl/lhM7cG1RGXydqUk9T9+YEalAyACGz9UJl91VW\njBl9epRG6UahOYFW8VVaVbL4Qmbrhcjuk5KFytYrfXWfsviK1IekLL4hG+UsvjKy9XrN7pubm6tF\nHlulsvggTLZer9l9yuJTFp9IXmVk6/Wa3SdDoCfnliqW5jSILD7NoIasnxlUTFl8RdPMIV/j6Sch\novVxG3X4W3SlZlAzG8KmlOedSWXOoOLJ4suaQcXQnBr1IWdQugZVYVXJ4ssSOluv9fgyYIN63lPf\nx1cWn7L4RNoIna3XKXGisqqWuRf6dNwIne6LpTkNIotPDUqi0dqk5ubmmJubKy34tVar+KamYPXq\nZDv++O5NpJGhF6o+LzWpoIaxui80NSiJirL1cqpq5p6aVBB1XXquBiUig6UmVaq6NidQg5LIKFsv\np6pn7g2jSdVQnZsTqEFJREJn69WqwdUhc2/QTapm6t6cQA1KIhE6W6/TzKyyYszcK2KQTapGRqE5\nge6DqrSqZPFlCZ2t13qjrkRmUPdJzWU9/VVZfEXqQ1KSxJCNchYf9J+t12t23/bt25UkUbasJInZ\nnGPtNVuvV8riUxafSF5lZOv1mt0nERux1XdFxdKcBpHFp1N8FRZTFl838/PzpWXr5T3dV1YChQxY\n6NN9XcWTxddNLM1pJeFXRqpBVVhVsvhCZ+uVfXwZsqE1KWXxKYtPRk7IbL1Q2X2VVbWMvk50uq+j\nWJrTILL4NIOS4Jqz9ZrfKyNbr3kmVfbxK6eRodeIKZqcTO5n6rRMvKz6UIZ6uq96hrG67wSyVkb2\nRzMoCS5ktp6y+5qEztwLmdHXiWZSudR16bkalIjETU2qq7o2J1CDkgEIma2n7L4moTP3BpHR14ma\nVFt1bk6gBiUDEDJbL2R2X+WEztwbVEZfJ2pST1P35gRqUKUws5PN7HtmttHMrjezk4Y9ppiEzNYL\nld1XWTFm9OlRGqUbheYEWsXXNzM7AzgXOMbdbzazo4AbzOx0dw96J21VsvhCZuuFyO6TkoXK1it9\ndZ+y+IrUh6Qsvj6Y2aHAzcBn3P2spvfPA94CHOnuv+h2jFHO4isjW6/X7L65ubla5LFVKosPwmTr\n9Zrdpyw+ZfGNmLOA3YArW96/BtgTOHPgI6qQMrL1es3ukyHQk3NLFUtzGkQWn2ZQBZnZLsCvgKXA\nfu7+QNO+CeAO4FZ375pH1M8MKqYsvqJp5pCv8fSTENH6uI06/C26UjOomQ1hU8rzzqQyZ1DxZPFl\nzaBiaE6N+pAzKDWogszs+cCdwKK779my7/eA3wAO7OHuj7XsXwusTX95OHBb+BGLiETjEHffP6tI\nDaogM1tO8leube6+rGXfLsDO9JcHuvs9gx6fiEjV6RpUcbunr4+32de8OrLdfhERyaAGVdz96ese\nbfbtlb7uAB4czHBEROpFDaq424EFYD8z271lX+OU302uc6giIoWoQRXk7jtJlpcbcHTL7iPT18BR\nzyIi9aUG1Z9zgSeA1sTMlcBDwHkDH5GISE2oQfXB3TcDHwFON7NDAMzsOODNwGnufu8wxyciUmXK\n4uuTu59tZvcAl5nZoyTLy9/g7tcOeWgiIpWm+6BERCRKOsUnIiJRUoMSEZEoqUGJiEiU1KBERCRK\nalAiIhIlNSgREYmSGpSIiERJDUpERKKkBiUiIlFSgxIRkSj9f5C13hz7+Hg0AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x119009150>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nSP8fud1Z6BiEjnwAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x118767b50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n/j92m4K2b3lxHQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x119bc1bd0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x119bc1c90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "###   12/09/2017 exp-evaluation.xlsx cases 1 & 2  Single Column ###\n",
    "%matplotlib inline\n",
    "\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pylab as plt\n",
    "import numpy as np\n",
    "import os\n",
    "\n",
    "# Hatch line width setting\n",
    "mpl.rcParams['hatch.linewidth'] = 2.4\n",
    "mpl.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# Number of Groups\n",
    "n_groups = 1\n",
    "\n",
    "# Figures Folder if not exists\n",
    "if os.name == 'posix':\n",
    "    output_folder = 'figures'\n",
    "else:\n",
    "    output_folder = \"d:\\\\temp\"\n",
    "\n",
    "\n",
    "# data to draw\n",
    "''' CASE 1 '''\n",
    "overall_avg_data_case1 = \\\n",
    "      [\n",
    "          (496130), # Cubic\n",
    "\n",
    "          (544366), # Cubic_ECN\n",
    "\n",
    "          (456535), # DCTCP\n",
    "          \n",
    "          (527223), # Vegas\n",
    "\n",
    "          (546266), # Vegas-10\n",
    "\n",
    "          (564503), # BBR\n",
    "\n",
    "          (436759), # EAD\n",
    "      ]\n",
    "    \n",
    "large_flow_avg_data_case1 = \\\n",
    "      [\n",
    "          (4257599), # Cubic\n",
    "\n",
    "          (4216479), # Cubic_ECN\n",
    "\n",
    "          (3704708), # DCTCP\n",
    "          \n",
    "          (8025440), # Vegas\n",
    "\n",
    "          (6119731), # Vegas-10\n",
    "\n",
    "          (4703496), # BBR\n",
    "\n",
    "          (4301161), # EAD\n",
    "      ]\n",
    "\n",
    "small_flow_avg_data_case1 = [\n",
    "          # avg (us)\n",
    "          (120289), # Cubic\n",
    "\n",
    "          (103731), # Cubic_ECN\n",
    "\n",
    "          (79262), # DCTCP\n",
    "    \n",
    "          (29144), # Vegas\n",
    "\n",
    "          (59202), # Vegas_10\n",
    "\n",
    "          (89350), # BBR\n",
    "\n",
    "          (57082), # EAD \n",
    "      ]\n",
    "\n",
    "small_flow_tail_data_case1 = [\n",
    "          #  99th (us)\n",
    "          (371829), # Cubic\n",
    "\n",
    "          (364622), # Cubic_ECN\n",
    "\n",
    "          (299117), # DCTCP\n",
    "    \n",
    "          (70946), # Vegas\n",
    "\n",
    "          (190302), # Vegas_10\n",
    "\n",
    "          (365019), # BBR\n",
    "\n",
    "          (168680), # EAD\n",
    "      ]\n",
    "\n",
    "''' CASE 2 '''\n",
    "overall_avg_data_case2 = \\\n",
    "      [\n",
    "          (710624), # Cubic\n",
    "\n",
    "          (800153), # Cubic_ECN\n",
    "\n",
    "          (784089), # DCTCP\n",
    "          \n",
    "          (1149029), # Vegas\n",
    "\n",
    "          (845343), # Vegas_10\n",
    "\n",
    "          (879008.5), # BBR\n",
    "\n",
    "          (753788), # EAD\n",
    "      ]\n",
    "    \n",
    "large_flow_avg_data_case2 = \\\n",
    "      [\n",
    "          (7571388), # Cubic\n",
    "\n",
    "          (9345804), # Cubic_ECN\n",
    "          \n",
    "          (7772564), # DCTCP\n",
    "\n",
    "          (18113208), # Vegas\n",
    "\n",
    "          (9623266), # Vegas_10\n",
    "\n",
    "          (8696193.5), # BBR\n",
    "\n",
    "          (7853621), # EAD\n",
    "      ]\n",
    "\n",
    "small_flow_avg_data_case2 = [\n",
    "    \n",
    "          (68630.5), # Cubic\n",
    "\n",
    "          (56659.5), # Cubic_ECN\n",
    "\n",
    "          (75882), # DCTCP\n",
    "    \n",
    "          (53015), # Vegas\n",
    "\n",
    "          (85642), # Vegas_10\n",
    "\n",
    "          (93763), # BBR\n",
    "\n",
    "          (52662), # EAD\n",
    "      ]\n",
    "\n",
    "small_flow_tail_data_case2 = [\n",
    "    \n",
    "          (301581.5), # Cubic\n",
    "\n",
    "          (249905), # Cubic_ECN\n",
    "\n",
    "          (365138), # DCTCP\n",
    "    \n",
    "          (246118), # Vegas\n",
    "\n",
    "          (348921), # Vegas_10\n",
    "\n",
    "          (572404.5), # BBR\n",
    "\n",
    "          (219588), # EAD\n",
    "      ]\n",
    "\n",
    "def transfer_to_ms (data):\n",
    "    ms_data = []\n",
    "    for d in data:\n",
    "        ms_data.append (d/1000.)\n",
    "    return ms_data\n",
    "        \n",
    "def draw_one_group( data, title, its_xticks, data_size=7, legend_or_not=0):\n",
    "    data = transfer_to_ms (data)\n",
    "    fig, ax = plt.subplots()\n",
    "    \n",
    "    index = np.arange(n_groups)\n",
    "    bar_width = 0.05\n",
    "\n",
    "    opacity = 0.4\n",
    "    \n",
    "    interval_between_bar = 0.2\n",
    "    \n",
    "    colors = ['#cccccc','grey', 'black', '#00ffff', '#0080ff', '#0000ff', '#ff00ff']\n",
    "    hatches= ['-', 'x', '//', '.', '\\\\', '+', '//']\n",
    "    labels = ['Cubic','Cubic + ECN','DCTCP','Vegas','Vegas-10','BBR','EAD']\n",
    "    \n",
    "    for i in range(data_size):\n",
    "        plt.bar(index + (1 + i + interval_between_bar*i)*bar_width, data[i], bar_width,\n",
    "                 fill=True,\n",
    "                 color=colors[i],\n",
    "                 hatch=hatches[i],\n",
    "                 label=labels[i],\n",
    "                 edgecolor='black')\n",
    "\n",
    "    plt.ylabel('FCT (ms)',\n",
    "           fontsize=25,\n",
    "           fontweight='bold')\n",
    "    # plt.xlabel( its_xticks, fontsize=14, fontweight='bold')\n",
    "    \n",
    "    ax.yaxis.grid(alpha=.6)\n",
    "    if legend_or_not:\n",
    "        plt.legend(loc=2, fontsize=18, ncol=2)\n",
    "        ax.set_ylim([0, int (2.5 * max([d for d in data]))])\n",
    "    else:\n",
    "        ax.set_ylim([0, int (1.2 * max([d for d in data]))])\n",
    "    \n",
    "    plt.tick_params(axis='y',labelsize=22)\n",
    "    plt.tick_params(\n",
    "        axis='x',          # changes apply to the x-axis\n",
    "        which='both',      # both major and minor ticks are affected\n",
    "        bottom='off',      # ticks along the bottom edge are off\n",
    "        top='off',         # ticks along the top edge are off\n",
    "        labelbottom='off') # labels along the bottom edge are off\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "\n",
    "draw_one_group ( small_flow_avg_data_case1, \"Small_Flows_FCT_Avg_case1\", (\"[10MB,) avg\"),7,1)\n",
    "draw_one_group ( small_flow_avg_data_case1, \"No_EAR_Small_Flows_FCT_Avg_case1\", (\"[10MB,) avg\"),6,1)\n",
    "\n",
    "draw_one_group ( small_flow_tail_data_case1, \"Small_Flows_FCT_99th_case1\", (\"[10MB,) avg\"),7)\n",
    "draw_one_group ( small_flow_tail_data_case1, \"No_EAR_Small_Flows_FCT_99th_case1\", (\"[10MB,) avg\"),6)\n",
    "\n",
    "draw_one_group ( small_flow_avg_data_case2, \"Small_Flows_FCT_Avg_case2\", (\"[10MB,) avg\"),7,1)\n",
    "draw_one_group ( small_flow_avg_data_case2, \"No_EAR_Small_Flows_FCT_Avg_case2\", (\"[10MB,) avg\"),6,1)\n",
    "\n",
    "draw_one_group ( small_flow_tail_data_case2, \"Small_Flows_FCT_99th_case2\", (\"[10MB,) avg\"),7)\n",
    "draw_one_group ( small_flow_tail_data_case2, \"No_EAR_Small_Flows_FCT_99th_case2\", (\"[10MB,) avg\"),6)\n",
    "\n",
    "draw_one_group ( large_flow_avg_data_case1, \"Large_Flows_FCT_case1\", (\"[10MB,) avg\"))\n",
    "draw_one_group ( large_flow_avg_data_case1, \"No_EAR_Large_Flows_FCT_case1\", (\"[10MB,) avg\"),6)\n",
    "\n",
    "draw_one_group ( overall_avg_data_case1, \"Overall_Flows_FCT_case1\", (\"overall avg\"))\n",
    "draw_one_group ( overall_avg_data_case1, \"No_EAR_Overall_Flows_FCT_case1\", (\"overall avg\"), 6)\n",
    "\n",
    "draw_one_group ( large_flow_avg_data_case2, \"Large_Flows_FCT_case2\", (\"[10MB,) avg\"))\n",
    "draw_one_group ( large_flow_avg_data_case2, \"No_EAR_Large_Flows_FCT_case2\", (\"[10MB,) avg\"),6)\n",
    "\n",
    "draw_one_group ( overall_avg_data_case2, \"Overall_Flows_FCT_case2\", (\"overall avg\"))\n",
    "draw_one_group ( overall_avg_data_case2, \"No_EAR_Overall_Flows_FCT_case2\", (\"overall avg\"), 6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD6CAYAAACf653dAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQbgCdhzHaRCugB3HcRrE/wOQliREA1Fw3AAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7cef160>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD6CAYAAACf653dAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nA3g94qbYGK9OAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x8672dd8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "###   exp-evaluation.xlsx cases 1 & 2  Single Column ###\n",
    "%matplotlib inline\n",
    "\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pylab as plt\n",
    "import numpy as np\n",
    "import os\n",
    "\n",
    "\n",
    "mpl.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# generate Figures Folder if not exists\n",
    "if os.name == 'posix':\n",
    "    output_folder = 'figures'\n",
    "else:\n",
    "    output_folder = \"d:\\\\temp\"\n",
    "colors = ['grey', '#8899ff', 'cyan', 'orange', 'yellow', 'magenta', 'red']\n",
    "\n",
    "#title = \"RTT_fairness\"\n",
    "\n",
    "x = np.array( [4, 8, 16, 32, 64] )\n",
    "Ideal = np.array( [ 1, 1, 1, 1, 1] )\n",
    "\n",
    "Reno = np.array( [0.774436090225564, \n",
    "                  0.542483660130719,\n",
    "                  0.307479224376731,\n",
    "                  0.155637254901961,\n",
    "                  0.0723549488054608 ])\n",
    "\n",
    "Cubic = np.array([0.730769230769231,\n",
    "                  0.492890995260663,\n",
    "                  0.289617486338798,\n",
    "                  0.183186951066499,\n",
    "                  0.09465737514518 ])\n",
    "\n",
    "DCTCP = np.array([0.906882591093117,\n",
    "                  0.656195462478185,\n",
    "                  0.458333333333333,\n",
    "                  0.311111111111111,\n",
    "                  0.147201946472019 ])\n",
    "\n",
    "Vegas = np.array([0.728937728937729,\n",
    "                  0.454545454545455,\n",
    "                  0.372634643377001,\n",
    "                  0.530844155844156,\n",
    "                  0.6286701208981 ])\n",
    "\n",
    "BBR =   np.array([2.12582781456954,\n",
    "                  3.61764705882353,\n",
    "                  28.21875,\n",
    "                  30.3020134228188,\n",
    "                  36.0079051383399 ])\n",
    "\n",
    "EAR =   np.array([1,\n",
    "                  0.943887775551102,\n",
    "                  0.91897233201581,\n",
    "                  0.866537717601547,\n",
    "                  0.712255772646536 ])\n",
    "\n",
    "colors = ['#cccccc','grey', 'black', '#00ffff', '#0080ff', '#0000ff', '#ff00ff']\n",
    "hatches= ['-', 'x', '//', '.', '\\\\', '+', '//']\n",
    "labels = ['Cubic','Cubic + ECN','DCTCP','Vegas','Vegas-10','BBR','EAD']\n",
    " \n",
    "def draw_all(title=\"RTT_fairness\"):\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5)) #         x, Reno,   'b^-', \n",
    "    plt.plot( x, Ideal, color='green', marker='o', linestyle='--', markersize=12 )\n",
    "    plt.plot( x, Cubic, color=colors[1], marker='p', linestyle='-', markersize=12 )\n",
    "    plt.plot( x, Vegas, color=colors[3], marker='v', linestyle='-', markersize=12 )\n",
    "    plt.plot( x, DCTCP, color=colors[2], marker='x', linestyle='-', markersize=12 )\n",
    "    plt.plot( x, BBR  , color=colors[5], marker='+', linestyle='-', markersize=12 )\n",
    "    plt.plot( x, EAR  , color=colors[6], marker='s', linestyle='-',markersize=12 )\n",
    "    ax.set_yscale('log')\n",
    "    ax.yaxis.grid(which='major',alpha=.6)\n",
    "    plt.legend(labels=['Ideal','Cubic','Vegas','DCTCP','BBR','EAD'], \n",
    "           bbox_to_anchor=(1.0, 0.93), loc=1, ncol=2, fontsize=14)\n",
    "    plt.ylabel('Goodput Ratio (GP2/GP1)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('RTT2/RTT1 (RTT1=200 us)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "def draw_no_ear(title=\"No_EAR_RTT_fairness\"):\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5)) #         x, Reno,   'b^-', \n",
    "    plt.plot( x, Ideal, color='green', marker='o', linestyle='--', markersize=12 )\n",
    "    plt.plot( x, Cubic, color=colors[1], marker='p', linestyle='-', markersize=12 )\n",
    "    plt.plot( x, Vegas, color=colors[3], marker='v', linestyle='-', markersize=12 )\n",
    "    plt.plot( x, DCTCP, color=colors[2], marker='x', linestyle='-', markersize=12 )\n",
    "    plt.plot( x, BBR  , color=colors[5], marker='+', linestyle='-', markersize=12 )\n",
    "    ax.set_yscale('log')\n",
    "    ax.yaxis.grid(which='major',alpha=.6)\n",
    "    plt.legend(labels=['Ideal', 'Cubic','Vegas','DCTCP','BBR','EAD'], \n",
    "           bbox_to_anchor=(1.0, 0.85), loc=1, ncol=2, fontsize=14)\n",
    "    plt.ylabel('Goodput Ratio (GP2/GP1)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('RTT2/RTT1 (RTT1=200 us)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "    \n",
    "    \n",
    "draw_all()\n",
    "draw_no_ear()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n/wezYw5BfOwmYwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10f42f110>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\npEIuAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1197b1050>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "###   Buffer Deficit ###\n",
    "%matplotlib inline\n",
    "\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pylab as plt\n",
    "import numpy as np\n",
    "import os\n",
    "\n",
    "from matplotlib.patches import Ellipse\n",
    "\n",
    "mpl.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# generate Figures Folder if not exists\n",
    "if os.name == 'posix':\n",
    "    output_folder = 'figures'\n",
    "else:\n",
    "    output_folder = \"d:\\\\temp\"\n",
    "\n",
    "colors = ['grey', '#8899ff', 'cyan', 'orange', 'yellow', 'magenta', 'red']\n",
    "\n",
    "#title = \"RTT_fairness\"\n",
    "\n",
    "K = np.array( [20, 40, 80, 160, 320] )\n",
    "\n",
    "\n",
    "DCTCP = np.array([309, 438, 641, 780, 911])\n",
    "\n",
    "EAR =   np.array([396, 650, 859, 901, 905])\n",
    "\n",
    "    \n",
    "def draw_all(title=\"buffer_deficit\"):\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    plt.plot( K, DCTCP, color='k', marker='x', linestyle='-', markersize=12)\n",
    "    plt.plot( K, EAR  , color='#ff00ff', marker='s', linestyle='-', markersize=12, )\n",
    "    ax.xaxis.grid(which='major',alpha=.6)\n",
    "    ax.yaxis.grid(which='major',alpha=.6)\n",
    "    plt.legend(labels=['DCTCP', 'EAD'], \n",
    "           bbox_to_anchor=(1.0, 0.85), loc=1, ncol=1, fontsize=14)\n",
    "    plt.ylabel('Throughput (mbps)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('ECN Threshold - K (pkts)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    # EAR K annotation\n",
    "    ax.annotate('K=50 packets by default\\n in EAD.',\n",
    "                  xy=(K[1]+10, EAR[1]+75), xycoords='data',\n",
    "                  xytext=(60, -60), textcoords='offset points',\n",
    "                  size=16,\n",
    "                  bbox=dict(boxstyle=\"round\",\n",
    "                            fc=(1.0, 0.7, 0.7),\n",
    "                            ec=(1., .5, .5)),\n",
    "                  arrowprops=dict(arrowstyle=\"wedge,tail_width=1.\", alpha = 0.6,\n",
    "                                  fc=(1.0, 0.7, 0.7), ec=(1., .5, .5),\n",
    "                                  patchA=None,\n",
    "                                  patchB=Ellipse((2, -1), 0.5, 0.5),\n",
    "                                  relpos=(0.2, 0.8),\n",
    "                                  connectionstyle=\"arc3,rad=-0.1\"))\n",
    "    # DCTCP K annotation\n",
    "    ax.annotate('K=20 packets for 1Gbps DCN.\\nRecommended by DCTCP.',\n",
    "                  xy=(K[0], DCTCP[0]), xycoords='data',\n",
    "                  xytext=(50, 10), textcoords='offset points',\n",
    "                  size=16,\n",
    "                  bbox=dict(boxstyle=\"round\",\n",
    "                            fc=(1.0, 0.7, 0.7),\n",
    "                            ec=(1., .5, .5)),\n",
    "                  arrowprops=dict(arrowstyle=\"wedge,tail_width=1.\", alpha = 0.6,\n",
    "                                  fc=(1.0, 0.7, 0.7), ec=(1., .5, .5),\n",
    "                                  patchA=None,\n",
    "                                  patchB=Ellipse((2, -1), 0.5, 0.5),\n",
    "                                  relpos=(0.2, 0.8),\n",
    "                                  connectionstyle=\"arc3,rad=-0.1\"))\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "def draw_no_ear(title=\"No_EAR_buffer_deficit\"):\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    plt.plot(\n",
    "         K, DCTCP,  color = 'black', marker='x', linestyle='-', markersize=12,\n",
    "        )\n",
    "    ax.xaxis.grid(which='major',alpha=.6)\n",
    "    ax.yaxis.grid(which='major',alpha=.6)\n",
    "    # DCTCP K annotation\n",
    "    ax.annotate('K=20 packets for 1Gbps DCN.\\nRecommended by DCTCP.',\n",
    "                  xy=(K[0], DCTCP[0]), xycoords='data',\n",
    "                  xytext=(50, 10), textcoords='offset points',\n",
    "                  size=16,\n",
    "                  bbox=dict(boxstyle=\"round\",\n",
    "                            fc=(1.0, 0.7, 0.7),\n",
    "                            ec=(1., .5, .5)),\n",
    "                  arrowprops=dict(arrowstyle=\"wedge,tail_width=1.\", alpha = 0.6,\n",
    "                                  fc=(1.0, 0.7, 0.7), ec=(1., .5, .5),\n",
    "                                  patchA=None,\n",
    "                                  patchB=Ellipse((2, -1), 0.5, 0.5),\n",
    "                                  relpos=(0.2, 0.8),\n",
    "                                  connectionstyle=\"arc3,rad=-0.1\"))\n",
    "    plt.legend(labels=['DCTCP'], \n",
    "           loc=7, ncol=1, fontsize=14)\n",
    "    plt.ylabel('Throughput (mbps)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('ECN Threshold - K (pkts)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "    \n",
    "    \n",
    "draw_all()\n",
    "draw_no_ear()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzs3Xl4Tdf6wPHvCklIDRlETImooToobcxSQ4tWg3JJzSIu\nqkUl/aGN4UquUCWlikpVzZRyVUsHQytSdbU0l6AoSmKIGFNjNMP7++PIqZPk5AwJDtbnefYTZ+13\nr732kZP37L3X2kuJCJqmaZrmaJzudQM0TdM0LT86QWmapmkOSScoTdM0zSHpBKVpmqY5JJ2gNE3T\nNIekE5SmaZrmkHSC0jRN0xySTlCapmmaQ9IJStM0TXNIxe91A+4X5cqVE39//3vdDE3TtPver7/+\nel5EvC3F6QRlJX9/f3bt2nWvm6FpmnbfU0olWROnL/FpmqZpDkknKE3TNM0h6QSlaZqmOSSdoDRN\n0zSHpBOUpmma5pB0gtI0TdMckk5QmqZpmkPS46CK2J9//sn58+f566+/7nVTNO2BUaxYMUqXLo2n\npyeurq73ujnaXaITVBFKT08nNTWVKlWqULJkSZRS97pJmnbfExEyMjK4fPkyycnJ+Pn56ST1kNCX\n+IrQuXPn8Pb2xs3NTScnTSsiSilcXFwoV64cHh4eXLx48V43SbtLdIIqQunp6ZQqVepeN0PTHlhl\nypThypUr97oZ2l2iE1QRyszMpHhxfdVU0+4UZ2dnsrKy7nUztLtEJ6gipi/tadqdoz9fDxedoDRN\n0zSHpBPUXVK1alWUUg6zVK1a9V6/JZqmaQXSN0zukuTkZIeaT6p+/fr3ugmapmkF0gnqLjpw4MC9\nbkKh/fTTTyxZsoSPP/6YUqVK0ahRI8qXL09aWhopKSnUr1+fIUOGUK9evXy3T0xM5MMPP+TChQt4\neHiglOKRRx6hbdu2LFiwgP/85z+EhYXxySef0KBBA0qUKMGRI0c4evQozz33HG5ubpw5c4Y9e/bw\nxRdf0KlTJ5vq3rRpE5988gmrVq3C29ubZ599lrS0NESEkJAQXn/99ULf59iwYQMff/wxX3zxBRUr\nViQyMpJXX30Vd3d3li9fTmhoKC4uLgwZMoSBAwdSvXp1u/YTFxfHu+++S8+ePQkJCcmz/sCBA4wb\nN45KlSpx+vRpRo8ezbPPPmtzTEF+++03Pv30U5YtW8aOHTvQs05rRUpE9GLFEhAQIJb89ttvZtcB\nDrfY68qVKwJIr169TMqTk5Olbdu2Urx4cfnggw/ybDdz5kzx8vKSr7/+2qT89OnT0rx5c6lbt66I\niIwcOVL27dtnXD9+/HgB5PDhwyZ1ffHFFzbXLSKyd+9eAWTMmDF59vHWW2/Z8laYdeDAAQFkxIgR\nJuW//PKLVKtWTQ4ePFio+r/55hvp27evALJgwYI865OTk6V8+fKyfft2ERE5ePCgeHp6mryH1sRY\ncunSJXn77bcFkGPHjhUYe/ToUbl06ZLVdZtT0OdMuz8Au8SKv7v3/A///bLoBJX3eHInKBGRv/76\nS5o0aSJOTk6yadMmY/natWsFkEWLFuVb36VLl+TFF18UETHZTiT/BJWeni5bt261uW4RkWPHjuVJ\nUBkZGeLl5SXFihWTlJQUS4dvUX77OHz4sDRu3FiSkpIKXb+IyP79+80mqJ49e0ru39lWrVrJK6+8\nYlOMNT799FOrElRwcLDFGGvoBHX/szZB6Ut8d9GSJUvudROM+vTpc0fqdXZ2JiYmhmbNmjFhwgRa\nt25NdnY2b775Jj4+Pmb36+7uzrBhwwBo3bq1xf24urrSvHlzm+s2p3jx4tSoUYOff/6ZkydPUqFC\nBYttsMWhQ4fo168fy5cvx8/Pr0jqLFmyZL7l169fZ82aNYSGhpqUN2zYkJiYGC5duoSrq6vFGA8P\nD6va4eRkua9VVFQUq1atYsqUKVbVqWmg70HdVY8//vi9bsJd0bRpU7y9vYmPj+fixYvs3r2b5ORk\nunfvXuD9naCgIJv3FRcXVyR1Z2Vlcfz4cZydnalVq5bN7SjInj17CA0NZdWqVVSrVi3fmBEjRnDk\nyJEC62nUqBERERHG1+aONyEhgfT0dLy9vU3KK1asSFZWFgkJCbi6ulqMKVmyJAsWLODnn39mzZo1\n9OvXj927dxMQEEBsbKzZ3+fNmzfTtm1bBgwYQFBQEM7OzsTFxQEwZswYSpcuTWxsLMeOHWP69Om4\nu7sTHx/P1q1buXLlin4ai2akE5R2R/j7+3Pu3DmOHz9u7BxSqVKlIt9PUdUdGRlJamoqEyZMoEyZ\nMkXRNAB27tzJ7NmzGTVqVIGdIWJiYopsn2fOnAHAy8vLpLx06dIAnD17FmdnZ4sxAQEBJCYmkpqa\nyoIFC5g9ezaJiYkMGjSIjh07sm/fvjwPbc3MzGTFihWsXLmS4OBgY/nZs2eJi4tj4sSJxo4UQ4cO\nZdKkSdStWxeAF198sYjeAe1BoROUdkfkfLvPzs7m8uXLALi4uBT5fgpT97Zt24iKiuL48eOICOvX\nry/wTOv69etkZ2cbXzs7O1t8qraPjw+enp6MHTsWX19fevfubXM77eXm5mbyOucRQS4uLoYb0BZi\natWqRe3atTlx4gQTJkzAycmJunXrsnfvXqZOnco333xD586djdveuHGDvn370r9/f6su0546dYrI\nyEjmzp2Lt7c348ePNyZOTQOdoLQ7JCkpCScnJ6pXr87vv/8OwOnTp4t8PzkDju2pOzAwkPHjx1sd\n/8QTT5CUlGR8HRISwsKFCwvcxs/Pj+joaFq1akVISAhKKXr16pUnLjw8nMOHDxdYV5MmTRgzZozF\ndvr6+gJw6dIlk/KcZF6+fHljQi8oBv5+kvjt95mCgoKYOnUqhw4dMtl28ODBnDt3jiZNmlhsI8DE\niRPp1q0b/v7+hIaGMnr0aD2NhmZCJyityO3atYvU1FRatWqFh4cHbdq0wdXVlR9++AERMXvvJCsr\nCycnJ5vGId3JunNbvXo16enpxtc+Pj5Wbefn50dcXBwtW7Y0jlfKnaSmT59ud7tye/zxxylZsiQp\nKSkm5SdPnqREiRIEBASQmZlpMcacnOMuUaKESfnIkSPp3r07/fv3Z+XKlRbbGRQUxJEjR4iOjmbe\nvHksX76cH3/8kSeffNLaQ9UecPpRR1qRys7O5u2336Z48eJMmjQJAG9vb8LCwjh58iSxsbFmt501\naxbXr1+3aX93su7c6tevT2BgoHGpWbOm1dv6+voSFxeHv78/ISEhLFu2rFBtKUiZMmXo2rUr8fHx\nJuUJCQl06tQJNzc3q2Jy5H56+KlTpwBo1aqVSflTTz3FvHnz+Pzzz/P01svvi8Hq1aupUKECs2bN\nYvfu3Tg7OzN37lzbD1h7YOkEpdns2rVr+ZafP3+eV199le3bt7Ns2TIaN25sXBcdHU1wcDBvvvkm\nU6dONUkWaWlpREVF8cILL/DII4/kqTcn1lyCsbXunPXmjqMoXL16FcDkjCsnSbm7u9O3b19mzZpV\nqH1kZGQAho4Juf3rX//iyJEjHDx4EID9+/fz22+/Gb80WBsDkJqaanIJde7cufTo0cPYuSEngWVl\nZdG9e3fCwsKIiIjgm2++MW6T0/li//79bNq0iT///JMPPviA5ORkAGrXrk2jRo0emp6umpWsGSyl\nl8IP1PXz87vnA3NvX/z8/CweT362bdsmgwYNEkA8PDykY8eOMmDAAOnZs6cEBgbKyJEjJTk52ez2\ny5cvl+eff178/PykadOmEhwcLKNHj853cGxaWposWrTI+N517dpVNmzYUKi6N27cKF26dBFAqlSp\nIosWLZJz587Z9V6Ys27dOunYsaMAUqFCBZkxY4ZcvHhRREQ2bNgg5cqVM/4/vPDCCzJ37lyb97F9\n+3YZMGCAAPLcc8/Jl19+mSdmx44d8o9//ENGjhwpPXv2lL1799ocExISIl5eXvL6669LVFSU9O3b\nV8LDwyU9PV1EROLj46VFixYCyNChQ+Xo0aOybt06AcTNzU1iYmIkNTVVLl++LC1atBBPT0+JjY0V\nEZHHHntMPDw85I033pCIiAgZP368ZGdnWzx2PVD3/oeVA3WV3OrNoxWsfv36YulhrwcOHNDfALUH\nSr9+/YiLi+P48eP3uilG+nN2/1NK/SoiFp9YrS/xaZqmaQ5JJyhN08zKzMw03uvStLtNJyhN0/LI\nzs5m/vz5xMXFkZKSQkxMDBcuXLjXzdIeMnoclKZpeTg5OdG/f3/69+9/r5uiPcT0GZSmaZrmkHSC\n0jRN0xySwyUopVQdpdQ6pdQFpdQ1pdRGpdRTZmI7K6W2K6XilVLblFLtC6jX6lhN0zTt3nOoBHUr\nEUUBs4B2wGygDbBZKeWeK/YNYAkwSESaA4OBFUqpPLPW2RKraZqmOQaHSlBAMyBYRDaIyC8iMgpY\nCvgAxgd/KaVqAtOBj0RkH8Ctn4uBOUopP3tiNU3TNMfhUAlKRD4Wkaxcxf+99fPobWWjABfg61yx\nm4BHgGF2xmqapmkOwqESlBlPAB+LSCKAUsoJ6Hhr3d5csf+79bO9rbGapmmaY3HoBKWUegGoCQy5\nrbgSUB64LiIXc22SM/vaY0opVxtj76jy5cujlHKYpXLlynf6kDVN0wrFIQfqKqWeBwYCr2JIol8r\npYJF5AqG+1EAV/LZNKdMAR42xp7Jpx2DgEEAlSpVMs4Ma05GRobJ9Aq3O3fuHM7OzvTq1Qt/f/98\nY44fP86yZcvIyMiwGGvPNrfHnj592mxbC7J9+3Y+++wz5s2bR6lSpWjQoAHe3t78+eefnDlzhmef\nfZbXXnvNOBVDbnv37uWjjz7iwoULeHh4oJTCzc2N1q1bs3jxYlasWMGIESNYsGABAQEBlChRgqNH\nj/LHH3/QrFkz3NzcSE1NJTExkZUrV9KxY0eb6v7++++ZP38+a9aswdvbm3r16pGWloaI0Lt3bwYN\nGlSoSQ0BNm3axLx58/jqq6+oUKECY8eOpUuXLri7u7NixQpee+01XFxceO211+jfvz+PPvqoTfXf\nuHGDqKgoPv/8c27evEmzZs147733qFatmkncwYMHiYqKomLFiqSkpDBq1CieeeYZm2MKcuDAARYu\nXMjKlSvZunWrcYbjOykjI8PiZ1F7MDhkggLigT+ABGA08CIwB+gN5Jzt/JXPdrcfz182xuYhInOB\nuWB4mnmtWrUKbPSBAwfyzDJ6O0sJx9/fn169ehmTyLJly4o0oeWuv6C2mvP888/TsGFD5s2bxyuv\nvMLSpUuN606cOMGAAQMIDAwkJiaG4cOHm2w7a9YsIiMjWbx4MS+//LKxPCUlhe7du/Pnn39SokQJ\n3Nzc+OWXX4wzq0ZGRhIVFcXChQupUaOGsS4XFxfjMVhbd1BQEFWrVmXNmjUMGjSI6Oho4z7CwsJI\nTk7m/ffft/l9uV2HDh2oWbMmX331Fb1792bIkL8vADz55JNUrlyZb7/9lscee8yu+ocPH45SiunT\np5OYmEhMTAx79uxhz549uLsbOrueOHGCF198kbVr19KkSRMOHTpE06ZN+fnnn43voTUxllSrVo2S\nJUuSmpqKq6trgb9Tf/zxB56ensY22svZ2RlLn0XtweCQl/hEJFNEjovIVKAFkAF0V0q5ADkPBCuZ\nz6alb/3MxHAJz5bYO87S2VBOTK9evXB2djYmqfymOrDnbOv2+gujVKlS+Zb7+vqyfv16GjRowFtv\nvcXmzZuN67788kuGDRvGtGnTTBIIQMWKFfnyyy+pUKECAG3btrU47ffAgQPx9PS0uW5z7R87dixe\nXl7MmDGDM2fynEzbLOcPtavr31ePjxw5wptvvklcXJzdyenixYtUq1aN2NhYunXrxsSJE5k1axbJ\nycmsXbvWGPfOO+/g6+tLkyZNAHjssceoW7cuI0aMsCnGEnd3d6uTxTvvvENaWprVdWuaQyao293q\nHPENUAzwBI4A1wCvfO4d5fwV2ntrUixbYh2GpSRlb3K6vf47xdnZmZiYGLKzs5kwYQJgePDom2++\niY+PD3365D/0zN3dnWHDDB0qW7dubXE/rq6uNG/e3Oa6zSlevDg1atQgKyuLkydPWty/rQ4dOkSf\nPn1Yvnw5fn6FG9mQ+8w0ODgYwPgw1+vXr7NmzRoaNmxoEtewYUPWr1/PpUuXrIqxlpOT5T8jUVFR\nrFq1yuo6NQ0c9xJfbr9jOBs6KyLZSqmvMdyfehrYeVvcE7d+fgUgIlnWxjoac5f7gEIlp7uhadOm\neHt7Ex8fz8WLF9m9ezfJycl07969wPs7QUFBNu8rLi6uSOrOysri+PHjd+Ty0Z49ewgNDWXVqlV5\n7hPlGDFiBEeOHCmwnkaNGhEREZGnPGc6jObNmwOQkJBAeno63t7eJnEVK1YkKyuLhIQEXF1dLcaU\nLFmSBQsW8PPPP7NmzRr69evH7t27CQgIIDY21uykgZs3b6Zt27YMGDCAoKAgnJ2diYuLA2DMmDGU\nLl2a2NhYjh07xvTp03F3dyc+Pp6tW7dy5coVs2fo2sPnfklQzwIzRST71uspQFcMXchvTzrtgD+B\nj24rsyXWoeROUgsXLjSuc9TklMPf359z585x/PhxDhw4ABg6mhS1oqo7MjKS1NRUJkyYQJkyZYqi\naQDs3LmT2bNnM2rUKKpXr242LiYmxu59fP3117Rr144GDRoAGC9Renl5mcSVLm24qn327FmcnZ0t\nxgQEBJCYmEhqaioLFixg9uzZJCYmMmjQIDp27Mi+fftMLmGCYf6oFStWsHLlSuOZXU59cXFxTJw4\n0fg7O3ToUCZNmmTsUPPiiy/a/R5oDyaHucSnlHJRSs1RSo1XSpW7VaaUUiMwnD1NzIkVkV+BfwOv\nK6Wq3ooNxHCmNFhEztoT64jM3TNy5OQEGM9msrOzuXz5MgAuLi5Fvp/C1L1t2zaioqIIDQ3lxIkT\nrF+/nrFjx5qNv379OlevXjUuN2/etLgPHx8fPD09GTt2rEmHkqJy8+ZNPvroI2bOnJlnnZubm8nr\nrCzDGPjb36uCYmrVqkXt2rUpVqwYEyZMoG7duvTp04dhw4Zx5MgRvvnmG5Ntb9y4Qd++fenevbtJ\ncjLn1KlTREZGcu7cOQDGjx9vTJyaBo51BiWAN9ADGKGUigdOARuB93PfJxKRKKXUGWCNUuoqkAV0\nEJEteSq2IVYrGklJSTg5OVG9enVjl+DTp08X+X5yujXbU3dgYCDjx4+3Ov6JJ54gKSnJ+DokJMTk\nrDY/fn5+REdH06pVK0JCQlBK5fuFIzw8nMOHDxdYV5MmTRgzZoxJ2TvvvENUVJTJ2Zmvry9AnvtI\nOcm8fPnyxiRVUAwYvmi4uLiY3GcKCgpi6tSpHDp0yGTbwYMHc+7cOWOnC0smTpxIt27d8Pf3JzQ0\nlNGjR+c5I9Mebg6ToEQkA8OlOFu2+Rj4uKhjHUlOh4jcLHVBv5d27dpFamoqrVq1wsPDgzZt2uDq\n6soPP/yAiJi9V5SVlYWTk5NN45DuZN25rV692mTsmI+PTwHRf/Pz8yMuLo6WLVsSEhICkCdJTZ8+\n3eb2fPzxxzz55JO0a9fOpPzxxx+nZMmSpKSkmJSfPHmSEiVKEBAQQGZmpsUYc3KOO3eX8pEjR9K9\ne3f69+/PypUrLbY/KCiII0eOEB0dzbx581i+fDk//vijxR6c2sPDYS7xaXnl7q3Xr18/+vXrZ7EL\n+r2UnZ3N22+/TfHixZk0aRIA3t7ehIWFcfLkSWJjY81uO2vWLK5fv27T/u5k3bnVr1+fwMBA41Kz\nZk2rt/X19SUuLg5/f39CQkLy/dJhi2XLlnHjxg0GDBhgLLty5QpXr16lTJkydO3alfj4eJNtEhIS\n6NSpE25ublbF5Mi57Jfj1KlTALRq1cqk/KmnnmLevHl8/vnnTJkyxWRdfl8MVq9eTYUKFZg1axa7\nd+/G2dmZuXPn2vAuaA86naAclLmu5NaOk7qTrl27lm/5+fPnefXVV9m+fTvLli2jcePGxnXR0dEE\nBwfz5ptvMnXqVJNkkZaWRlRUFC+88AKPPPJInnpzYs0lGFvrzllv7jiKwtWrVwFMzrhykpS7uzt9\n+/Zl1qxZdtW9ePFili1bRu3atfnuu+/47rvvWLFiBT169DBeuvvXv/7FkSNHOHjwIAD79+/nt99+\nM35psDYGIDU11eQS6ty5c+nRo4exc0NOAsvKyqJ79+6EhYURERFhco8qp/PF/v372bRpE3/++Scf\nfPABycnJANSuXZtGjRqZ7RmoPaRERC9WLAEBAWLJb7/9ZnZdpUqVBMN9NodYvL29LR5PfrZt2yaD\nBg0SQDw8PKRjx44yYMAA6dmzpwQGBsrIkSMlOTnZ7PbLly+X559/Xvz8/KRp06YSHBwso0ePlpSU\nlDyxaWlpsmjRIvHz8xNAunbtKhs2bChU3Rs3bpQuXboIIFWqVJFFixbJuXPn7HovzFm3bp107NhR\nAKlQoYLMmDFDLl68KCIiGzZskHLlyhn/H1544QWZO3eu1XUvWLBAlFL5/p8OGTLEJHbHjh3yj3/8\nQ0aOHCk9e/aUvXv35qnPUkxISIh4eXnJ66+/LlFRUdK3b18JDw+X9PR0ERGJj4+XFi1aCCBDhw6V\no0ePyrp16wQQNzc3iYmJkdTUVLl8+bK0aNFCPD09JTY2VkREHnvsMfHw8JA33nhDIiIiZPz48ZKd\nnW3xPSjoc6bdH4BdYsXfXSWONUbVYdWvX1927dpVYMyBAwf0N0DtgdKvXz/i4uIc6lKy/pzd/5RS\nv4pIfUtx+hKfpmma5pB0gtI0zazMzEzjkyo07W7TCUrTtDyys7OZP38+cXFxpKSkEBMTY3zWn6bd\nLQ4zDkrTNMfh5ORE//796d+//71uivYQ02dQmqZpmkPSCUrTNE1zSDpBaZqmaQ5JJyhN0zTNIekE\npWmapjkknaA0TdM0h6QTlKZpmuaQ9Diou8TT0zPP5HD3koeHBxcvXrzXzdA0TTNLn0HdJY6UnMDx\n2qNpmpabTlCaTX766ScGDx6MUorSpUvTunVrevbsycsvv8wzzzzDwIED2b17t9ntExMTGTBgAJ07\nd6Z///7885//5M0332T9+vV06dIFgLCwMB555BFatmzJSy+9RI0aNVBK0bx5c1566SXq1auHUoq1\na9faXPemTZt49dVXUUpRvnx5XnrpJRo3bkyjRo346KOPKIqn+2/YsIF//OMfKKWoVKkSc+fOJS0t\nDYDly5fj6upK6dKleeeddzh69KjN9YsIEyZMoEqVKri7u/PKK68YJxG83YEDB+jatStvvvkmXbt2\nJSEhwa6Ygvz222/83//9HxUqVHCoJ55rDwhr5uTQS+Hng8IB5oDKvdjrypUrAkivXr1MypOTk6Vt\n27ZSvHhx+eCDD/JsN3PmTPHy8pKvv/7apPz06dPSvHlzqVu3roiIjBw5Uvbt22dcP378eAHk8OHD\nJnV98cUXNtctIrJ3714BZMyYMXn28dZbb9nyVph14MABAWTEiBEm5b/88otUq1ZNDh48aHfdU6ZM\nkVmzZklCQoLExMRIsWLF5LnnnjOJSU5OlvLly8v27dtFROTgwYPi6elp8h5aE2PJpUuX5O233xZA\njh07VmDs0aNH5dKlS1bXbY6eD+r+h5XzQd3zP/z3y6ITVN7jyZ2gRET++usvadKkiTg5OcmmTZuM\n5WvXrhVAFi1alG99ly5dkhdffFFExGQ7kfwTVHp6umzdutXmukVEjh07lidBZWRkiJeXlxQrVizf\nyRNtld8+Dh8+LI0bN5akpCS7683Ozpb//ve/JmW9e/eWUqVKmZT17NlTcv/OtmrVSl555RWbYqzx\n6aefWpWggoODLcZYQyeo+5+1CUpf4tOKlLOzMzExMWRnZzNhwgTA8GTsN998Ex8fH/r06ZPvdu7u\n7gwbNgyA1q1bW9yPq6srzZs3t7luc4oXL06NGjXIysri5MmTFvdvq0OHDtGnTx+WL1+On5+f3fUo\npWjcuLFJmbe3N8HBwcbX169fZ82aNTRs2NAkrmHDhqxfv55Lly5ZFWMtJyfLf0aioqJYtWqV1XVq\nGuhefNod0LRpU7y9vYmPj+fixYvs3r2b5ORkunfvjlLK7HZBQUE27ysuLq5I6s7KyuL48eM4OztT\nq1Ytm9tRkD179hAaGsqqVauoVq1avjEjRozgyJEjBdbTqFEjIiIiTMouXrzI6dOnmTdvnrEsISGB\n9PR0vL29TWIrVqxIVlYWCQkJuLq6WowpWbIkCxYs4Oeff2bNmjX069eP3bt3ExAQQGxsrNlZbTdv\n3kzbtm0ZMGAAQUFBODs7ExcXB8CYMWMoXbo0sbGxHDt2jOnTp+Pu7k58fDxbt27lypUrlCpVqsD3\nQXt46ASl3RH+/v6cO3eO48ePc+DAAQAqVapU5PspqrojIyNJTU1lwoQJlClTpiiaBsDOnTuZPXs2\no0aNonr16mbjYmJibKr36tWrrFy5kokTJ3L9+nU2b95Mp06dADhz5gwAXl5eJtuULl0agLNnz+Ls\n7GwxJiAggMTERFJTU1mwYAGzZ88mMTGRQYMG0bFjR/bt24erq6vJ9pmZmaxYsYKVK1eanNWdPXuW\nuLg4Jk6ciL+/PwBDhw5l0qRJ1K1bF4AXX3zRpvdAe/DpS3zaHZFzNpOdnc3ly5cBcHFxKfL9FKbu\nbdu2ERUVRWhoKCdOnGD9+vWMHTvWbPz169e5evWqcbl586bFffj4+ODp6cnYsWNZunSpzW00p2TJ\nkrRp04aRI0ciIgQHB+fpEejm5mbyOisrCzB9rwqKqVWrFrVr16ZYsWJMmDCBunXr0qdPH4YNG8aR\nI0f45ptvTLa9ceMGffv2pXv37ibJyZxTp04RGRnJuXPnABg/frwxcWoaFOIMSilVBggAqgMeGG68\nXwJ+B34VketF0kLtvpSUlISTkxPVq1fn999/B+D06dNFvp+qVavaXXdgYCDjx4+3Ov6JJ54gKSnJ\n+DokJISFCxcWuI2fnx/R0dG0atWKkJAQlFL06tUrT1x4eDiHDx8usK4mTZowZswYAIoVK4afnx+v\nv/469etMa6DZAAAgAElEQVTXN947Gj58OL6+vkDesW45ybx8+fLGJFVQDBi+aLi4uJjcZwoKCmLq\n1KkcOnTIZNvBgwdz7tw5mjRpUuBx5Jg4cSLdunXD39+f0NBQRo8eneeMTHu42ZyglFI9gH8CLQFz\nF/0zlVLfAR+LyDdmYrQH1K5du0hNTaVVq1Z4eHjQpk0bXF1d+eGHHxARs/eKsrKycHJyKvBeUm53\nsu7cVq9eTXp6uvG1j4+PVdv5+fkRFxdHy5YtCQkJAciTpKZPn253uxo0aECdOnUoUaIEAI8//jgl\nS5YkJSXFJO7kyZOUKFGCgIAAMjMzLcaYk3PcOfvLMXLkSLp3707//v1ZuXKlxXYHBQVx5MgRoqOj\nmTdvHsuXL+fHH3/kySeftOq4tQef1Zf4lFJNlFJ7gKVAq1vbKjOLM9AeWKeU2qKUqlnUDdccU3Z2\nNm+//TbFixdn0qRJgKGXWVhYGCdPniQ2NtbstrNmzeL6ddtOvO9k3bnVr1+fwMBA41KzpvW/1r6+\nvsTFxeHv709ISAjLli0rVFtyy8zMpEWLFgCUKVOGrl27Eh8fbxKTkJBAp06dcHNzsyomR85lvxw5\ng4JbtWplUv7UU08xb948Pv/8c6ZMmWKyLr8vBqtXr6ZChQrMmjWL3bt34+zszNy5c208cu2BZk1f\ndGA4cBPIvrVkAaeBvcB2YCsQD+wAfgNSb4vNBv4EXrFmX4666HFQf7t69Wq+46DOnTsnXbp0kRIl\nSsjKlStN1mVkZEhwcLAUL15cpkyZIteuXTOuu3TpkkRGRsrevXvz3d/IkSMFkD179uS73ta69+/f\nL4CEhYXZfOzWyhkM/H//938m5SdOnBAvLy9xcnKSmTNn2lzv1atXZfLkyfK///3PWDZr1iwZO3as\nSdzhw4elbNmycuDAARER2bdvn5QrV07++OMPm2JCQkLE2dlZTp06ZSx79dVXpUePHsbX8+bNE0CO\nHDkiIiJhYWHi5ORkMmj6P//5jwCyfv162bhxo6SlpUmzZs1MxoR16NBB5syZY/E90OOg7n8U1UBd\nYOStJHMIiAIaAq5WbOcGNAYigaO3ElwHaxrliEthE5Snp+c9T0i3L56enhaPJz/btm2TQYMGCSAe\nHh7SsWNHGTBggPTs2VMCAwNl5MiRkpycbHb75cuXy/PPPy9+fn7StGlTCQ4OltGjR+c7ODYtLU0W\nLVokfn5+AkjXrl1lw4YNhap748aN0qVLFwGkSpUqsmjRIjl37pxd74U569atk44dOwogFSpUkBkz\nZsjFixdFRGTDhg1Srlw54//DCy+8IHPnzrW67pSUFKlbt664uLhIYGCgDBw4UJYtW5Zv7I4dO+Qf\n//iHjBw5Unr27JnvFwBLMSEhIeLl5SWvv/66REVFSd++fSU8PFzS09NFRCQ+Pl5atGghgAwdOlSO\nHj0q69atE0Dc3NwkJiZGUlNT5fLly9KiRQvx9PSU2NhYERF57LHHxMPDQ9544w2JiIiQ8ePHS3Z2\ntsX3QCeo+5+1CUoZYvOnlGoJrADeFpFFZgMtUEo5AYOBcUBDETlhb133Sv369WXXrl0Fxhw4cMDs\n2BBNux/169ePuLg4h3rOnv6c3f+UUr+KSH1LcZY6SfwbaC4ivxemMSKSDXyklDoMTALyH/KvaZqm\nabeYTVBKqfLAuMImp9uJyCallJtSSklBp26apjmEzMxMMjIy7nUztIeU2V58InJWRLbaUplSqrlS\nqotSKv/nuRjq/VInJ01zbNnZ2cyfP5+4uDhSUlKIiYnhwoUL97pZ2kPGnnFQn9/28rCIjFFK+QFf\nAXVui1sEDBSRrNx1aJrm2JycnOjfvz/9+/e/103RHmL2PEmiK3AdeAv4RClVCvgOqJ0rLgRIwtDz\nT9M0TdNsYu+z+PqLyNxbl+o+xJCccrrOngJ6YOhg0a8oGqlpmqY9fOw5g0oTkc8BlFJdMCQhwfAE\niXTgZRHZe2v960XUTk3TNO0hY9fDYpVSAUAx4FP+Tk4CjLotOfkD3maq0DRN07QC2ZOg4oFfcpUJ\n8JWIzAJQSpUE5heybZqmadpDzJ57UMMxPPbo9ofDfg/0AlBKvYLhmXwti6aJmqZp2sPI5jMoEUlS\nSj0NdASqAYkisum2kDTgzSJqn6ZpmvaQsuselIhkAmvMrLNpcO/DooK/P6m3TXZ3r/lUrcoZB3q+\nmqZpWm53bMp3pZSTUir3vaqHVmpSEhgeH+8Qi73JMjExkQkTJqCUwsfHh379+hmXnj174uvrS6dO\nnQqso0OHDmYfn7Nnzx7GjRuHUooSJUrQvHlzevToQceOHalXrx69e/dm69ai+w70008/MXDgQJRS\nlC5dmhkzZhhn5/3222+Ns88OGTKE3bt3272fsLAwlFLGpX379ibrU1JS6NGjB8OGDaNr165s2rTJ\nTE35S0pKYvz48VSrVo24uDi726lpDsWaR57nXoAawP8BM4B5GDpE3L4swdCRIsue+h1xKZL5oK5d\ns7yjq1eFzz4zLHcyvhDzQYmIeHt7S7NmzfKUnz17VkJDQ81ut23bNgHMThGRw8vLK0/958+fl169\negkgI0aMsK/h+bhx44ZxOo/bJSUlia+vr2zfvr1Q9Z8+fVpefPFFmTp1qnHZv3+/cf3ly5elRo0a\n8tlnn4mI4Ti9vb1l27ZtVu8jLS1NZs+eLYBs2bKlwNgLFy7IsWPH7DkUh6Cn27j/UVTzQeXZAIIw\nzO2UZWHJ1gnK5D9EePbZgpPI1auGmJxBz3c4vjCqVq2ab4ISEVmzZo3Z7bp16yZly5aVxo0b211/\ncHCwAPLpp59a32ALyDUB49mzZ6VZs2YmEwPaKzw8XBITE82uHz16tJQrV85kLqTQ0FCpV6+eTfv5\n/vvvrUpQI0eOtBjjyHSCuv9Zm6DsucT3LoYp3c1N956zaLklJMBXX5lfv26dIeZuxd8hnTt3zrf8\nxIkTZGVlMXToUHbs2IGl+bXMef/99ylWrBjR0dFkZ2cXpqn5Sk1NpXPnzsyYMYN69eoVqq4zZ87w\n8ccfM2jQIKKjozl//nyemKVLl9KgQQOTadEbNmzI7t27SUxMtHpfTk6WP84LFiwgJibG6jo17V6y\nJ0HVuPVzH/Ajhunecy/bAf3o44dMRkYG0dHRZtfPmjWL4cOHM2TIEJydnZk5c6Zd+/H19eWZZ57h\n2LFjhbovlJ/k5GTat2/PtGnTCAgIyDdmypQpdOrUqcAlPDwcgISEBNq0aUNKSgrjxo2jTp06bNy4\n0VjXyZMnSU5OxtvbdEx7xYoVAdi5cyd79+4lPDwcb29vzp49S/v27XnkkUcICAjgp59+Mnss+/bt\no2TJkgQHB7N48WJ27NjB2rVrERGmTZvG4MGDuXDhAhcuXGD48OFERUXRsWNHlFLs27evsG+lphWe\nNadZty/AYQwz7FqK8wAu21q/oy5FcokvIKDgS3DXrplesrvD8YVRtWpVqVChgrz22mvy2muvSWho\nqPj5+UlISEi+8deuXZOXX37Z+LpPnz7i6uoqZ8+eNVu/uUt8In9f5vvPf/5TqOPIAUjTpk3F19dX\nBg0aVCR15vbNN99IlSpVpESJEsbflZ07dwog4eHhJrE5l+smTZokx44dk06dOgkgo0ePlp07d8pX\nX30lXl5e4uHhYZyyfsuWLSaX+EaPHi3Tp083qTd3jIjIG2+8IWvXrjW+HjhwYL7TwzsKfYnv/scd\nvMS3HLhhReK7hB6sayo+HtzczK93c4Mff4TPPjMsdzK+CFSvXp3Y2FhiY2OZP38+33//PW5m9r9k\nyRKTqRvCwsK4efMmn3zyiV37zrkcZu4S340bN7h69apxuXHD4q8sHh4e+Pj4MHfuXCZNmmRXuwrS\nrl07tmzZgpOTU56zx9zvW1aWYZYaFxcX/P39efrppwEYO3Ys9evXp0OHDvz73//m0qVLLFmyxGTb\n7Oxshg4dSu3atQkLC7PYrlOnTjF16lSSbvXsHDlyJO7u7nYfp6YVFXvGQU0BNimltorIHnNBSqnK\nwE9ASXsb98ApKHncHtO9u2112hPfo4f121ipRo0aZu/ZLFy4kJo1a7Ju3TpjWfny5ZkzZw6jRo2i\neHHbfhWP3xrDVbNmzXzXt2vXzqQ7eosWLSx2v3Z3d2fp0qW0adOGMWPGoJQiIiIiT9zkyZPZtm1b\ngXU9+uijfPjhh3nKa9SowT//+U8OHToEGC5XAly6dMkk7vLly4DhPYK/E3LJkn9/nIKCghgyZIix\nrhxRUVEcPHiQMWPGFNjGHGPGjCEoKIiaNWvSrVs3xo0bR5UqVazaVtPuJHsSVDqwH/ivUuqMmRhn\noLyd9Wv3sUGDBuUp27hxI126dGHEiBEm5YsXLyYkJIS1a9fStWtXq/eRkpJCQkICjz76qPHMIreZ\nM2fy559/Gl+XLVvWqrrd3d3ZtGkTbdu2ZfTo0SileOedd0xicr+21WOPPcb169cBQwKqXLkyKSkp\nJjEnT54EIDAw0Gw9Pj4+AJQoUcKkfPDgwbz11lsEBwezZcsWnJ2dC2xPgwYNOHz4MDExMcyYMYPV\nq1fz9ddf8/zzz9t8bJpWlOy5xBcJ9AdcAX8zSyUMSUp7CF29epXFixcbX8fGxhIaGponLjg4mLJl\ny9rcWSIiIoLMzEzee+89k55vt6tTpw6BgYHGpU6dOvnG5ScnSTVs2JCIiAgmT55sU/ss+fXXXxk8\neDBgODPq378/27Zty7l3Cxg6VzRu3Jhq1aqZbJtz6Q8Ml+YAWrVqZRJTsWJFVq1axS+//MLw4cNN\n1uX3fq1evZqyZcsyYcIEDh48SLVq1ZgxY0bhDlLTioA9CarfrZ8FdSXX3cwfcOnp6fk+DSIzM5MB\nAwbQsGFDAHbt2sXNmzfx8vLKE1uyZElefvll4uPj8/RGu3btWp74a9euMWTIEJYsWcK0adNsOusq\nyNWrVwHDMeUoW7YsGzdupFatWkRERBAREWFXl/bQ0FCmTp3KzZs3yc7OJjY2ljp16lC/fn1jTFhY\nGC4uLsanR6SmpvLdd9/xwQcf5Kkv4bZhAnPnzqVZs2Z06NAB+Dt5ZWVlERgYyNSpU5kzZw4ff/yx\ncZvSpUsDsH//fhISEvjjjz9YunSpsd5KlSrRunVrHn/8cZuPVdOKmj2X4LyByxieFnEJw4Dc3IoB\nDYC29jdNc0R79uxh6dKlpKamcv78ebp162a8L5Kens7OnTtxd3endu3arFu3jvDwcGNniAEDBph8\ng//222/Zs8dwG7N3795ERkZSr149Vq1axfnz57l+/Tovv/wylSpVIiMjg6NHj1K3bl327dtXZH9A\nt27dyqJFiwDYsGED7733Hr169aJKlSocPHjQeFYzefJkNm/eTJ8+fRg0aFCey2rm5JyZTJs2jYYN\nGxIWFpbnjMfT05MffviB0aNHs3nzZk6ePMnq1atp1KhRnvqWLl3Kt99+y6lTp8jIyGD9+vU4OTnx\nv//9jzlz5gDwySefUL58eVq2bEmxYsUYMmQIp06dIjQ0lLp169K1a1dGjx5NeHg4kZGRpKen89xz\nz9G9e3cqV65M8eLFiYqKKszbqmlFw5qufrcvGO4/9bUirhjwrR311wa+AP7E0FvwZyDYTGxnDGOu\n4oFtQPsC6rU6Nr+lsN3MfapW/bs7uAMsPlWrWjwezXGMHz++0EMDHhS6m/n9Dyu7mdtzBjUPeMxS\nkIhkKaUWW4q7nVKqIobkURpIBSoDDYHPlVLviMh7t8W+gaFHYWMR2aeUegrYoZR6XUSW5KrX6tg7\nRT85XNM0zTb23IP6CminlBqslPIzs9RQSvUAbEpQwGTgI8BTRPww9ARce2vdBKWUF4BSqiYwHfhI\nRPYB3Pq5GJijlPLLqdCWWE1zVJmZmQBmnwKvaQ8iexLUYaAuMBs4ZmY5BCy1pX6llBNwWkT+JSLX\nAETkAoaZek9j6BWYM+hlFOACfJ2rmk3AI8Cw28psidU0h7Nq1Sq+/PJLAMaNG8eJEyfucYs07e4o\n7DglS731xML6vwNFspVSeUYWish1pdQODPeQkm4lso63Vu/NFf6/Wz/bAyNtibW2nZp2twUHBxMc\nHHyvm6Fpd529ExbekSeWi4i5frxlgE0ikoJhjFV54LqIXMwVlzMc/zGllKuNsZqmaZoDsecM6iAw\nGkjD/BlSMeBpoNDP9b9136kB0PhWkc+tn1fyCc8pUxgeVmtLbJ6nYiilBgGDwDA+5Pfffy+wrRkZ\nGSZjaTRNK3oZGRkWP4vag8GeBDVYROKtiPtBKZVlOcyi8cA7InLw1uucs52/8om9/Xj+sjE2DxGZ\nC8wFqF+/vtSqVavAhh44cMDq8TGaptnH2dkZS59F7cFg9hKfUspDKeWbu9zK5JQTm+cZNkqpusrc\n82nyxr4EXBGR2NuKc+aZyu8htKVv/czEcAnPllhN0zTNgRR0D+oasFApVWRPI1dKPQpE3RqoZSm2\nHtBURHJ3nDhyq21e+dw7qnDr595b+7AlVtM0TXMgZhOUiPwFrMQwtUalwu5IKdUc+B6YaEXs08BL\nIvKvfNqVhaHLuMJwn+t2T9z6+ZWtsZqmaZpjKbAX3617MKnAIaVUjFLqWVsqV0q5KKU6K6W+BLYA\nc0Rkp4VtmgLPi8jkXOWllFIzbp0JTcHwDMCOuTZvh+ERSR/dVmZLrKZpmuYgrOkk0R34D/AWEK6U\nSsPwPL4kDPd4rgIZGM5SnDF0CS8PPAo8hWGQrMJwaW9KQTtSSv0DmA+cUUoNztXOSsBaEbkJ/KqU\n+jcwTCk1T0SSlFKBwKvAABE5m7OhiFgdq2mapjkOiwlKRDKAjrcG0Y7D0CW72a3FEgWcAwaJyJcF\nBioVjOGSogLMzS63/LZ2Rd2aMHGNUuoqkAV0EJEt+RyD1bF3SoUq/qSeSrpbu7PIp3JVzpw8fq+b\noWmaZpbV3cxFZKJSajkQBXTB8lTuqRgeLDtFRPIbh5S7/lXAKmvbc2ubj4GPLQbaGHsnpJ5Kgkg7\n+mIcj4dl7SDjOji7Qa9vwb954dsTad8468TERL788kv+9a9/Ub58edq1a2dc99dff/Hjjz8SEBDA\n2rVrzdbRoUMH1qxZk+9Mr3v27GH16tVER0fj6upKw4YNqVy5MteuXSM5OZmnnnqKgQMH0qJFC7va\nn9tPP/3EwoULmTdvHqVKlSI6Oprg4GAqVarEt99+S0hICGlpaQwcOJCBAweandLekoSEBCZPnkyd\nOnUYN25cnvUpKSm89dZblCtXjpSUFF577TXatGljc0xBkpKSmD9/PosXL2bBggW0bNnSrmPRtLvF\npnFQInIM6KuUGgK0wfCk8WqAO4bu2heBA8B/gfhbnRS0wvBvbkhKOUlqWbsiS1L2ePrpp3n66aeZ\nOXMmNWvWZOHChSbrz507x9tvv212+59++on169ezatUqevbsmWd93bp1qVu3LnPmzKF27drEx/89\nquHChQsMHz6cli1bMmLECKZOnVro42nWrBkBAQHMmzePl156yWQG2ieffJISJUqwdetWmjRpYvc+\ntm3bxpo1a1i1ahVPPPFEnvVXrlyhefPmTJgwge7du3PhwgUef/xxvvjiC5o1a2Z1jCXu7u74+Phw\n3Ion61+8eJHLly/j7+9vy6FqWpGy61FHInJFRNaIyDsi0k1EXhSRIBHpIyKTRGSLTk5FKCdJObv9\nnaSOWz0c7Y5wc3PLt9zb29s4w2t+Zs6cadU076VKlcpT5uXlxdKlSwkODiYmJob58+fb1mgzcgZX\nu7r+PRLh3Llz9OzZk6+++qpQyQkgMDCQ6Ohos+snT55MWloa3bp1AwzH2b59e4YOHWpTjCVly5al\ndu3aVsVOnjzZqkSmaXeSvc/i0+42B0xS5nTu3Dnf8hMnTpCVlcXQoUPZsWMHu3btsqv+999/n2LF\nihEdHW3XNOyWpKam0rlzZ2bMmGH3Jb3ccmYdzs/SpUtp0KCByWzDDRs2ZPfu3SQmJlodYw0nJ8sf\n+QULFhATU+inlGlaoekEdT9x8CSVkZFR4JnCrFmzGD58OEOGDMHZ2dniWZQ5vr6+PPPMMxw7dozd\nu3fb29x8JScn0759e6ZNm0ZAQEC+MVOmTKFTp04FLuHh4SbbmHt4ysmTJ0lOTsbb29ukvGLFigDs\n3LnTqpi9e/cSHh6Ot7c3Z8+epX379jzyyCMEBATw008/mT3effv2UbJkSYKDg1m8eDE7duxg7dq1\niAjTpk1j8ODBXLhwwXh5NSoqio4dO6KUYt++fQW/mZpWSIWdbkO72xzontTRo0cZPNgwGuCvv/7i\n+++/p1WrVvnGXr9+nX379vHee4ZJkbt3787KlSuJiYnJ84fXGtWqVWPXrl0cP36cZ5+1aXieWceO\nHSMwMJB27drRsGFDs3GjRo0qkv0BnDljeEaxl5eXSXnp0oYncZ09e9aqmNKlS3P8+HHOnz/PjBkz\niIyM5LXXXiM0NJQOHTrw+++/U65cuTz7/+yzz3j33XcJCwszloWHh/PVV1/x1ltvGTtSDBkyhLZt\n2/LKK68AMGjQoCI4ek0rmD6Duh85yJlU9erViY2NJTY2lvnz5/P999+bvTe1ZMkS+vfvb3wdFhbG\nzZs3+eSTT+zad84ZiblLfDdu3ODq1avG5caNGxbr9PDwwMfHh7lz5zJp0iS72mWv3O9bVpbhFq6L\ni4tVMf7+/jz9tOFhKWPHjqV+/fp06NCBf//731y6dIklS5aYbJudnc3QoUOpXbu2SXIy59SpU0yd\nOpWkJMNQiZEjR+Lu7m7jUWqabfQZ1N10PL7oznQc6EwqR40aNczes1m4cCE1a9Zk3bp1xrLy5csz\nZ84cRo0aRfHitv0q5tzAr1mzZr7r27Vrx9atW42vW7RoQVxcXIF1uru7s3TpUtq0acOYMWNQShER\nEZEnbvLkyWzbtq3Auh599FE+/PDDgg8Cw+VKgEuXTJ9XfPnyZcDwHlkTA38n7dvvdwUFBTFkyBAO\nHTpksm1UVBQHDx5kzJg8c4Tma8yYMQQFBVGzZk26devGuHHjqFKlilXbapq9dIK6m4o6iThgksrv\n0s/GjRvp0qULI0aMMClfvHgxISEhrF27lq5du1q9j5SUFBISEnj00UeNZw25zZw5kz///NP4umxZ\nc2O/Tbm7u7Np0ybatm3L6NGjUUrxzjvvmMTkfl0Y5cuXp3LlyqSkpJiUnzx5EjD0ALQmxhwfH8OU\naLmngRk8eDBvvfUWwcHBbNmyJd8xabdr0KABhw8fJiYmhhkzZrB69Wq+/vprnn/+eesOVNPsUOAl\nPqVUmVxLwb/FWsHuxOU4B7ncd7urV6+yePFi4+vY2FhCQ0PzxAUHB1vV5Ty3iIgIMjMzee+998x2\nPqhTpw6BgYHGpU6dOlbXn5OkGjZsSEREBJMnT7a8kZ2UUvTv359t27Zx+0P1ExISaNy4MdWqVbMq\n5nY5l/7AcGkOyHNvsGLFiqxatYpffvnFZOxXTptyW716NWXLlmXChAkcPHiQatWqMWPGDPsPXNOs\nYOkeVBqGuZLOYHgKQ95Rhpr17lQSuQdJKj09nYyMjDzlmZmZDBgwwNjJYNeuXdy8eTPPDX4wXIp6\n+eWXiY+Pz9PT7Nq1a3nir127xpAhQ1iyZAnTpk2z6ayrIFevXgUwmQ25bNmybNy4kVq1ahEREUFE\nREShurTnvFeZmZl51oWFheHi4sKmTZsAQzf37777jg8++MCmmBwJCQnGf8+dO5dmzZoZx6blJK+s\nrCwCAwOZOnUqc+bM4eOP/37ISk7ni/3795OQkMAff/zB0qVLjfVWqlSJ1q1b8/jjj9v9fmiaNay5\nxLcH6CgiJ+90Yx5kPpWr/v0svozrsLBoHtWTLyvq96lc1a6q9+zZw9KlS0lNTeX8+fN069bNeM8j\nPT2dnTt34u7uTu3atVm3bh3h4eHGzhADBgww+Xb+7bffsmfPHgB69+5NZGQk9erVY9WqVZw/f57r\n16/z8ssvU6lSJTIyMjh69Ch169Zl3759RfbHcevWrSxatAiADRs28N5779GrVy+qVKnCwYMHjWcs\nkydPZvPmzfTp04dBgwbZNHNyYmIiK1asAGDt2rXUrl2b3r17G9d7enryww8/MHr0aDZv3szJkydZ\nvXo1jRo1sikmx9KlS/n22285deoUGRkZrF+/HicnJ/73v/8xZ84cAD755BPKly9Py5YtKVasGEOG\nDOHUqVOEhoZSt25dunbtyujRowkPDycyMpL09HSee+45unfvTuXKlSlevDhRUVG2v+GaZgNV0Fx9\nSqls4EkROXD3muSY6tevL5YGlh44cEB/q9TumcjISKKioijoM/0g0J+z+59S6lcRqW8pztIlvvOF\nSU5KqUOWozRN0zQtL0sJ6qq9FSulvAH7riNpmmaznPtb+d0b1LT7kaV7UN5KKXueyOkKNMYwgaGm\naXfYqlWr+PJLw5Rr48aNY8iQIcbxU5p2v7KUoB4BQuysWwEP9sVwTXMQwcHBBAcH3+tmaFqR0o86\n0jRN0xySNd3M7Zt6VdM0TdMKwVKCugCMsBCTnxJAO8D8zHWapmmaVgBLCeqaiCyyp+JbnSsu2rOt\npmmaplm6B1XB3opFJAP4j73ba5qmaQ83SwnKRSnV0d7KRaSfvdtqmqZpDzdrevEtVEp1v+Mt0TRN\n07TbWEpQiUAS8LZSaoNSqsldaNMDydOzAkoph1k8Pe2+eqtpmnZXFJigRKSeiDxza3lRRP57txr2\noLl0KRXYhWHsckHL7Q+kvXPxhvZomqY5Lj1QV7NJYmIiEyZMQCmFj48P/fr1My49e/bE19eXTp06\nFVhHhw4dzD4vbs+ePYwbNw6lFCVKlKB58+b06NGDjh07Uq9ePXr37m0ylXth/fTTTwwcOBClFKVL\nl2bGjBmcPn0aMEwHUr58eVxcXBgyZAi7d++2uf6srCzeffddqlWrRtmyZWndunW+9aSkpNCjRw+G\nDeUv06QAABbcSURBVBtG165djfM+2RpTkKSkJMaPH0+1atWIi4uz+Vg07a4TEbML8DmGruI5yx/A\nTAvbdAWmFRRzPy4BAQFiyW+//WZ2HSCwS0AsLLtuO925s/GF4e3tLc2aNctTfvbsWQkNDTW73bZt\n2wSQZcuWFVi/l5dXnvrPnz8vvXr1EkBGjBhhX8PzcePGDQGka9euJuVJSUni6+sr27dvt7vu6Oho\nefXVV2X58uXy7rvvSpkyZaRMmTLyxx9/GGMuX74sNWrUkM8++0xEDMfp7e0t27ZtsynGkrS0NJk9\ne7YAsmXLlgJjL1y4IMeOHbP+QO+igj5n2v0B2CVW/N21dAY1GHAH3ID3gadEZJiFbf4DVFRKvW1T\nptTuK25ubvmWe3t7G2dvzc/MmTOtmua9VKlSecq8vLxYunQpwcHBxMTEMH++Pc8xzitn8kFXV1dj\n2blz5+jZsydfffUVTZrYd+s1OzubK1eusHLlSnr06ME777zD6tWruXz5snGSRDBMhpiWlka3bt0A\nw3G2b9+eoUOH2hRjSdmyZaldu7ZVsZMnT+b48eNW161pd4KlBFUDyAQ6iMhEEbluqcJb2XEA0Esp\nVb4I2qjdZzp37pxv+YkTJ8jKymLo0KHs2LEDSxNAmvP+++9TrFgxoqOjCzUNuzmpqal07tyZGTNm\nUK9ePbvr+euvvxg1apRJWZs2bShbtiwXLlwwli1dupQGDRqYzDbcsGFDdu/eTWJiotUx1nBysnxV\nf8GCBcTExFhdp6bdKZaeJNEWeE9EbLrYLSLXlFIxwCAg2t7GPXh+tTHmTscXrYyMDN577z3Gjh2b\n7/pZs2YxfPhwqlevzpQpU5g5c6bJmYS1fH19eeaZZ9i1axe7d+/m2WefLWzTjZKTk+nSpQuzZ88m\nICAg35gpU6awffv2AuupVq0a06dPzzM1fHZ2NllZWTRv3hyAkydPkpycTMuWLU3iKlasCMDOnTvx\n9PS0GKOUYv78+SxdupT9+/fTv39/tmzZQu3atfnwww9p1qxZvu3ct28fDRo0oH379nTo0IFatWqx\ndu1aRIRp06axYsUKJk6cCMC///1vPD09+fXXX1m3bh179+7lqaeeKvB90LTCsJSgmgO97az7C2Ad\nOkHd5jUHiy+co0ePMnjwYMBwtvD999/TqlWrfGOv/3979x4cRbmmAfx5DQSIYogKQcwhEzAo7IGz\nK5F1l6xalmJFROsIAV1KIWjhBS/AAmWMWRItFYSjRqsE4paVIqTUAk8pqMuB9XIinrLckGUVi4sW\nBJFDwlGzQMLFJLz7x8yEzGQu3T3TM92T51c1Ncz011++GQmvX/fXT586hd27d2PlypUAgLvvvhvv\nvPMOVq9ejaFDh5r+2Xl5eWhoaEBTU1PcCtTBgwdRWFiIoqIiTJo0KWy74FmRGfX19cjLy8Ndd90F\nAGhubgbgPWTX0+DBgwEAx44dM9Rm8ODBaGpqwk8//YSqqipUVFTgwQcfRElJCaZNm4b9+/fjsssu\n6zWet956Cy+88AIWLlzY/d6iRYuwefNmLF68uLsoLliwAFOmTMGdd94JAJg/f77l74DIqGjz/SxV\nPWalY1U9CeASK/uSO4wePRpr167F2rVr8eabb+Ljjz8Oe26qtrYW8+bN6369cOFCnD17Fm+88Yal\nn+0/1BXuEN/p06fR1tbW/Th9+nTUPrOyspCdnY3q6mo8//zzlsYViariueeew7p165CWlhawLfh7\n6+rqAgCkp6cbauPxeDBhwgQAwNNPP42CggJMmzYNzzzzDFpbW1FbWxuw77lz5/Doo4/i6quvDihO\n4Rw5cgSrVq3CoUOHAABLly7FkCFDjHxsIsuizaCujLH/y2PcP8WsAxD6sNF5O3F+JmR3+/i68sor\nw56zqampQX5+PrZs2dL93rBhw7BmzRosW7YM/foZufPLef4T+Pn5+SG3FxUVBSxHv+GGG6IurR4y\nZAg2bNiAW265BWVlZRARlJaW9mq3YsUK7NixI2Jfo0aNwquvvhrw3ssvv4yZM2cGLLrw3/W2tbU1\noO2JEycAeL8jI22A80V70KBB3W2mTp2KBQsWYN++fQH7VlZWYu/evSgrK4v4OfzKysowdepU5Ofn\nY9asWSgvL0dOTo6hfYmsivavgojI36uq6QtARGQEvKv/qNtERC8giWwff6EO/Wzbtg3Tp0/HkiWB\nd25Zv3495syZg/feew8zZsww/DOOHj2KxsZGjBo1qnvWEOy1117D8ePHu19nZmYa6nvIkCHYvn07\npkyZgqeeegoigieffDKgTfBrIz744AOcPHkSixcvDnh/2LBhuOKKK3D06NGA93/88UcAQGFhoaE2\n4WRnZwNAr3NhDz30EBYvXozi4mJ8+umn6N+/f8TxX3vttfjuu++wevVqVFVVYdOmTfjwww9x0003\nRdyPKBbRDvF9D2C5xb4fA3DE4r7kYm1tbVi/fn3367Vr16KkpKRXu+LiYkNLzoOVlpais7MTK1eu\nDFjV1tP48eNRWFjY/Rg/frzh/v1FatKkSSgtLcWKFStMjS/YJ598gs8//xzLl5//Vero6MDPP/8M\nEcG8efOwY8cO/3WEAIDGxkZcd911yMvLM9SmJ/+hP8B7aA5Ar3ODl19+OTZu3IivvvoKTzzxRMC2\nUN/ppk2bkJmZiWeffRZ79+5FXl4eqqqqLHwbRMZFK1CfALhDRJ4106kvXHYR7FwyRkl15syZkGkQ\nnZ2deOCBB7oXGTQ0NODs2bO9TvAD3kNRt912G+rr6/HFF18EbGtvb+/Vvr29HQsWLEBtbS1eeukl\nU7OuSNra2gB4P5NfZmYmtm3bhjFjxqC0tBSlpaWWlrRv374d5eXluPHGG7F161Zs3boV7777LmbM\nmNH9/S1cuBDp6endyRAtLS3YunUrXnnlle5+jLTxa2xs7P5zdXU1Jk+e3H1tmr94dXV1obCwEKtW\nrcKaNWuwbt267n38iy++/fZbNDY24sCBA9iwYUN3vyNGjMDNN9+MsWPHmv4+iEyJdBUvgKsAdPke\nf4Z32Xl6mLb94F31twnea6e6ANxj5GphNzxiTZLIysqOFpKX0EdWVnbUzxPKrl27dMmSJQpA09LS\ndObMmTpnzhydM2eOzpo1S0eNGqXXXHONqqpu3rxZR48erTk5OVpdXa3nzp0L6Oujjz7ScePGKQD1\neDxaU1Oju3bt0rKyMgWgGRkZWlRUpPfff7/ed999OnnyZH3kkUfimiTw2WefaUlJiQLQiy66SFes\nWKGHDx9WVdUvv/xS8/Pzu7+zgoICraqq0tOnTxvqe9u2bZqenh7y+586dWpA23379un06dN16dKl\nes8992h9fX2v/qK1Wb58uQLQxx9/XCsrK3X+/PlaUlKira2tqqra2Nio06dPVwA6a9Ys/frrr3XX\nrl2alpamaWlpWl5ergcOHNDOzk6dMWOGXnzxxbp8+XJVVb311ls1IyND582bp+Xl5bpo0SI9c+aM\n2a87Lpgk4X4wmCQh2uOQQSgi8jq8iRL+hqcAfAOgBcBJAJkAsgFMAOC/FF/gjUW6WlU7I/4Alygo\nKNBoF5bu2bOH/1dJSVNRUYHKykpE+512O/6euZ+I7FTVgmjtjCydWgzgXwD8ne/1hQD+MfjnBb3u\nAnBfqhQnIiJKvKi5J6p6BsCtAL7yv9Vjs/R4z/9+J4AFqhr5UnsiiqvOTu//D4ZLiidyG0O321DV\nv8I7i3oZwK/wFiZ/cZIej+8B3KSq1fEfKhGFs3HjRrz//vsAgPLychw+fDjJIyKKneGrI1W1A8C/\nichKANMB/BO8555+hbcw/QnANlWNf3onEUVUXFyM4uLiZA+DKK7MXb4PQL3RR2t8DyIiIltELFAi\n8u8h3v4vnl8KT1XDXjxKRLFJ9RWKFCjaDKoC3sUPBwGshPfC3YM2j8m1+vXrh87OzqixMURkTUdH\nR6+gXUpdRg7xHQDwz6r6N7sH43YDBw5EW1sbsrKykj0UopR04sSJ7qQLSn1GClRlz+IkInMQuNQ8\ngKquD7ct1Q0dOhQ//PADBgwYgEGDBvFQH1EcqCo6Ojpw4sQJtLa2YuTIkckeEiWIkQL1UdDrrwDc\nC2Apzi9T/xOAagCN6MMGDhyI7OxsNDc34+zZs8keDlHKSEtLw+DBgzFy5EgMGDAg+g6UEqIVqC5V\n/aXnG6q6B8BTIvI3AH8A8Laq/muonUXkd6r6v/EZqjtkZmYavrUDERGFF+1C3UiXpL/pe450O44P\nzA2HiIjIy1CSRCiqehzAMVX9LtR2EfkH8I66RERkUbRDfANF5ECE7ZeE2Z4Ob8oEVwkQEZElRhZJ\n5CJyofFE2Mar6oiIyBKjUUdWCg1nT0REZJmRc1Bi8RETEblRRLaEiVvyt/m9iPxFROpFZIeI3B6P\ntkRElHzRZlCH4L3m6a/w3oTQqAEApgJYbXZAIvIb3898AEAegJ1h2j0C4EUA16nqbhH5LYAvReRh\nVa212paIiJwhWoHaoKo7LPa9X0SeMruTqh4G8LyI7AewMVQbEcmH995UVaq627ffbhFZD2CNiPxZ\nVX8w25aIiJwj2iG+zTH2XxrDvr9E2LYM3pWCHwa9vx3eW9I/ZrEtERE5RMQCpar/HUvnqvofMewe\n8saHInIBgDt8L78J2vw/vufbzbYlIiJnsXyhbhKNADAMwKngGCYArb7nq0RkgMm2RETkIKbvqOsA\n2b7nkyG2+d8TAFkm2zYHNxCR+QDmA8CIESOwf/9+i0MmIiKz3Fig/LOdX0Ns6/l5fjXZthdVrYY3\npR0FBQU6ZswYcyMlIiLL3HiI72ff86AQ2/x3MuuE9xCembZEROQgbixQ3wNoB3BpiHNHw33P36iq\nmmxLREQO4roCpapd8C4ZFwATgjaP8z1vNtuWiIicxckFyj+2ULFJL8K7DP2OoPeLABwH8LrFtkRE\n5BBOLlC/8T3nBG9Q1Z0AngHwsIjkAoCIFAKYCeAhVT1mpS0RETmH41bxichwAO8B+J3vrRLfzQ+X\nqOon/naqWikizQD+KCJt8GYFTlPVT4P7NNOWiIicQbg+wJiCggJtaGhI9jCIiFxPRHaqakG0dk4+\nxEdERH0YCxQRETkSCxQRETkSCxQRETkSCxQRETkSCxQRETkSCxSRz/DhwyEirnlkZ2dH/1BELsYC\nReTT0tKS7CGYcuwYQ1AotbFAERGRI7FAERGRI7FAERGRI7FAkSU5OTlJXyRg5jFs2LBkf2VEZJLj\n0szJHY4cOYKKigoAQFNTE+rq6tDR0YH+/ftj9uzZ8Hg8pvqL1Ec8+vePlYjcgzOoBMjNzU36DMLM\nIzc319DnampqikvxAACPx4PZs2ejf//+6OjoQF1dXVz7JyL34e02DIrldhsiAjfdqqOgoADR/l6I\nBN7oOF7Fo2dBimf/FRUVpj+TG/D3l9xIeLsNSqR4zWz8Mym7+ici92CBIiIiR2KBorjwnzOKlf8Q\nn139E5F7sECRZXPnzsXcuXN7LWywKnhBRLz7J3KqSy5xVw6kiGD4cI/t3wsLFFnm8XjCrr4zK9xq\nvXj1T+Rkra0tABoAaJRHz8VWyW3f0nIoHh89Il4HlSB79uxJ9hBs4y8i/gJTV1dnalFDtKXk8eif\nyPl2mmzjhPb24jJzg2JdZu42RpZkB1/8auWaJTP7xNo/l5mnhuE5HrQcsf//3uMp+4pcNP/YFHa7\nG//uAdb//hldZs4CZRALVKBQBQpIbMEx07/Rz+Q2ffH3V0SACoufu6keqCsCOk4B/TOA2f8JeK6P\n3+DC9V8hEf9bufHvHsAC5RixFqja2to4j8g+9957r+UCBRgrIrEkRFjpnzOo1BFTgQKSU6RqbjBQ\noNYBmBil850AHvT9Odnto1/QHw4LVJwxSSJQpAIF2J+tZ7b/mpqaPlmghns8aDnknsNh2bm5aI5y\nzjDmAgUkvkh1nDJQoBpgrID4/11PdvvIs8JImCRBSWV3th6z+4xpOXQIUA3/aGsD3nrL+2hvj9w2\nAe0TVkw913uLkq94oK7IW1Ts6p8s4So+sk3w6ruamprubfEoHnb3n/La24HrrwcaG72vr7kG+Pxz\nICMjee0TyV9E/DOduqL4zqSC+yfTOIMiW9mdrWd3/ylty5bzxQPw/nnz5uS2T7REzaTIEhYoInIf\nOw/H2VGkyBIWKLKV3dl6zO6LwR13eA+7+U2c6H0vme2NsvucUbz7J0tYoMg2dmfrMbsvRhkZ3nNC\n/kUM9fXhzw8lqr1RiVjYwCKVdCxQZAu7s/WY3RcnGRnA3Xd7H0YKhN3tjUrU6jsWqaTiKr4ESeUs\nvmCJyNYz2z+lmESuvot3/2E5IVuPWXyuxKijQIw6cgZDn8lNv+MS/eLP7gt1kxVbZAWjjgLwQl1K\nOLMFx+zhuFj6pxSU6Ittebgv4TiDMohZfIGCZ1CJztYz239fjTpK6RmUnxtmUoZmUMnO1jPb3v4s\nPp6DSpCxY8cmewi2iTVeKNo5qXj0Tyks0YkQtp2TmojoBcTJ7eOPh/jIMmbruUh7O/D2297HKQOx\nO05rHw0P96UkzqDIMmbruYQTM/fMtDcqZWZS5McZFMUFs/UczImZe2bam8GZVEphgSKi1MIilTJY\noCgumK3nYE7M3DPT3goWqZTAAkWWMVvPJZyYuWemvVUsUq7HAkWWMVvPRZyWuWdXRl8wFilX4yq+\nBEnlLL5kZOuZ7Z/6MNes7nNCth6z+FyJWXyBQmXxJTJbz0r/TJJwAStJEkYlM3GCWXwBmMVHCZfI\nbD2z/RPxcJ/7cAZlELP4AoVLMwcSk61ntn/OoFzCzhmUXzJmUjU3MIuvB6MzKBYog2ItUFb3TYaC\nguh/8SIVKCByEYlHfJHZ/hkW6xKJKFBA4otUxykDBaoBxgqI/9/1ZLeP/t8q7J48xEfJZHe2HrP7\n4sRtmXvxkujDfWQJV/GRbezO1mN2X4yclrnX3m79s1iR6NV9ZBpnUGQru7P1mN0XA6dl7m3ZEn3M\n8ZaomRRZwgJFRO7jptV3TDu3jAWKbGV3th6z+2LgtMw9M3l8XCLeJ7BAkW3sztZjdl+MnJa5Zyby\niNcx9Ql9qkCJyO9F5C8iUi8iO0Tk9mSPKVXZna3H7L44cWvmHi+27RP6zCo+EXkEwIsArlPV3SLy\nWwBfisjDqmr7VbSpnMUXLBHZemb7pxTjimw9s5yQrccsvoQTkXwAuwFUqeqyHu+/DuA+AONU9YdI\nfTCLL1C4C3UTma1npn+jn8lt+vSFusnM1jOLWXwBeKFuoGUA0gF8GPT+dgAXAngs4SNKQYnM1jPb\nP6UgZuulvJSfQYnIBQCOAhgG4FJV/aXHNg+AgwD2qurYSP0wiy9Q8Awq0dl6Zvtn1JFLWIk6csNM\nytAMKtnZembbM4svZiKSA+AwgFOqemHQtkwA/wdAAQxS1bNB2+cDmO97eRWAffaPmIgo5eWq6tBo\njfpCgZoIb+phi6oOD9p2AYAu38vLVbU50eMjIqLQ+sI5qAG+519DbOu5ijHUdiIiSpK+UKB+9j0P\nCrFtsO+5E0BrYoZDRERG9IUC9T2AdgCXisiAoG3+Q37faKof6yQicpmUL1Cq2gXv8nIBMCFo8zjf\nc4SIZSIiSoaUL1A+LwI4ByA4jbIIwHEAryd8REREFFGfKFCquhPAMwAeFpFcABCRQgAzATykqseS\nOT4iIuqtz2TxqWqliDQD+KOItMG7vHyaqn6a5KEREVEIKX8dFBERuVOfOMRHRETuwwJFRESOxAJF\nRESOxAJFRESOxAJFRESOxAJFRESOxAJFRESOxAJFRESOxAJFRESOxAJFRESO9P8cRuQLelIi+QAA\nAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x118457950>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRESCpAYlIiJBUoMSEZEgqUGJiEiQ/j+y4ZTwnAV4WAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x118936350>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nSkREovT/AXcCOKDDjET2AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11917fa90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRCRIKlAiIhKk/w8Qi5hjf03yvAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x118570c50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "###   12/09/2017 exp-evaluation.xlsx cases 1 & 2  Single Column ###\n",
    "%matplotlib inline\n",
    "\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pylab as plt\n",
    "import numpy as np\n",
    "import os\n",
    "\n",
    "# Hatch line width setting\n",
    "mpl.rcParams['hatch.linewidth'] = 2.4\n",
    "mpl.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# Number of Groups\n",
    "n_groups = 1\n",
    "\n",
    "# Figures Folder if not exists\n",
    "if os.name == 'posix':\n",
    "    output_folder = 'figures'\n",
    "else:\n",
    "    output_folder = \"d:\\\\temp\"\n",
    "\n",
    "\n",
    "# data to draw\n",
    "overall_avg_data_k = \\\n",
    "      [\n",
    "          (905433), # DCTCP - K=100pkts\n",
    "    \n",
    "          (843783), # DCTCP - K=200pkts\n",
    "    \n",
    "          (784089), # DCTCP - K=300pkts\n",
    "          \n",
    "          (753788), # EAR - K=50pkts\n",
    "\n",
    "          (760517), # EAR - K=100pkts\n",
    "\n",
    "          (798943), # EAR - K=200pkts\n",
    "      ]\n",
    "    \n",
    "large_flow_avg_data_k = \\\n",
    "      [\n",
    "          (8948609), # DCTCP - K=100pkts\n",
    "    \n",
    "          (8114713), # DCTCP - K=200pkts\n",
    "    \n",
    "          (7772564), # DCTCP - K=300pkts\n",
    "          \n",
    "          (7853621), # EAR - K=50pkts\n",
    "\n",
    "          (7945190), # EAR - K=100pkts\n",
    "\n",
    "          (8327961), # EAR - K=200pkts \n",
    "      ]\n",
    "\n",
    "small_flow_avg_data_k = [\n",
    "          # avg (us)\n",
    "          (67864), # DCTCP - K=100pkts\n",
    "    \n",
    "          (71986), # DCTCP - K=200pkts\n",
    "    \n",
    "          (78882), # DCTCP - K=300pkts\n",
    "    \n",
    "          (52662), # EAR - K=50pkts\n",
    "\n",
    "          (56562), # EAR - K=100pkts\n",
    "\n",
    "          (61089), # EAR - K=200pkts \n",
    "      ]\n",
    "\n",
    "small_flow_tail_data_k = [\n",
    "          #  99th (us)\n",
    "          (352124), # DCTCP - K=100pkts\n",
    "    \n",
    "          (364387), # DCTCP - K=200pkts\n",
    "    \n",
    "          (375138), # DCTCP - K=300pkts\n",
    "    \n",
    "          (219588), # EAR - K=50pkts\n",
    "\n",
    "          (233259), # EAR - K=100pkts\n",
    "\n",
    "          (257844), # EAR - K=200pkts\n",
    "      ]\n",
    "\n",
    "def transfer_to_ms (data):\n",
    "    ms_data = []\n",
    "    for d in data:\n",
    "        ms_data.append (d/1000.)\n",
    "    return ms_data\n",
    "        \n",
    "def draw_one_group( data, title, its_xticks, data_size=6, legend_or_not=0):\n",
    "    data = transfer_to_ms (data)\n",
    "    fig, ax = plt.subplots()\n",
    "    \n",
    "    index = np.arange(n_groups)\n",
    "    bar_width = 0.05\n",
    "\n",
    "    opacity = 0.4\n",
    "    \n",
    "    interval_between_bar = 0.2\n",
    "    \n",
    "    # colors = ['grey', '#8899ff', 'cyan','red', 'yellow', 'magenta']\n",
    "    # hatches= ['-', 'x', '//', '*', '\\\\', '+']\n",
    "    colors = ['#cccccc','grey', 'black', '#00ffff', '#0080ff', '#0000ff', '#ff00ff']\n",
    "    hatches= ['-', 'x', '//', '.', '\\\\', '+', '//']\n",
    "    labels = ['DCTCP - K=100pkts','DCTCP - K=200pkts','DCTCP - K=300pkts','EAD - K=50pkts','EAD - K=100pkts','EAD - K=200pkts',]\n",
    "    \n",
    "    for i in range(data_size):\n",
    "        plt.bar(index + (1 + i + interval_between_bar*i)*bar_width, data[i], bar_width,\n",
    "                 fill=True,\n",
    "                 color=colors[i],\n",
    "                 hatch=hatches[i],\n",
    "                 label=labels[i],\n",
    "                 edgecolor='black')\n",
    "\n",
    "    plt.ylabel('FCT (ms)',\n",
    "           fontsize=25,\n",
    "           fontweight='bold')\n",
    "    # plt.xlabel( its_xticks, fontsize=14, fontweight='bold')\n",
    "    \n",
    "    ax.yaxis.grid(alpha=.6)\n",
    "    if legend_or_not:\n",
    "        plt.legend(loc=2, fontsize=18, ncol=1)\n",
    "        ax.set_ylim([0, int (4.6 * max([d for d in data]))])\n",
    "    else:\n",
    "        ax.set_ylim([0, int (1.15 * max([d for d in data]))])\n",
    "    \n",
    "    plt.tick_params(axis='y',labelsize=22)\n",
    "    plt.tick_params(\n",
    "        axis='x',          # changes apply to the x-axis\n",
    "        which='both',      # both major and minor ticks are affected\n",
    "        bottom='off',      # ticks along the bottom edge are off\n",
    "        top='off',         # ticks along the top edge are off\n",
    "        labelbottom='off') # labels along the bottom edge are off\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "\n",
    "draw_one_group ( small_flow_avg_data_k, \"Small_Flows_FCT_Avg_K\", (\"[10MB,) avg\"),6,1)\n",
    "\n",
    "draw_one_group ( small_flow_tail_data_k, \"Small_Flows_FCT_99th_K\", (\"[10MB,) avg\"),6)\n",
    "\n",
    "draw_one_group ( large_flow_avg_data_k, \"Large_Flows_FCT_K\", (\"[10MB,) avg\"))\n",
    "\n",
    "draw_one_group ( overall_avg_data_k, \"Overall_Flows_FCT_K\", (\"overall avg\"))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAawAAAEYCAYAAAAAk8LPAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nIAJWEARB0BD8PzQ1cfMqcFIgAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x118dc7850>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "###   Inter-DC RTT heat map ###\n",
    "%matplotlib inline\n",
    "\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pylab as plt\n",
    "import matplotlib.ticker as ticker\n",
    "import numpy as np\n",
    "import os\n",
    "\n",
    "# Hatch line width setting\n",
    "mpl.rcParams['hatch.linewidth'] = 2.4\n",
    "mpl.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# Figures Folder if not exists\n",
    "if os.name == 'posix':\n",
    "    output_folder = 'figures'\n",
    "else:\n",
    "    output_folder = \"d:\\\\temp\"\n",
    "\n",
    "\n",
    "title = 'rtt_heat_map'\n",
    "datacenters = [ 'North Europe', 'West Europe', 'East US 1', 'East US 2',\n",
    "                'North Central US', 'Central US', 'South Central US', 'West Central US',\n",
    "                'West US 1', 'West US 2', 'East Asia', 'Southeast Asia']\n",
    "\n",
    "RTT = {\n",
    "    'North Europe' : { 'North Europe': .321, 'West Europe': 20.8, 'East US 1': 93.9, 'East US 2': 108,\n",
    "                'North Central US': 89.5, 'Central US': 103, 'South Central US': 124, 'West Central US': 117,\n",
    "                'West US 1': 142, 'West US 2': 137, 'East Asia': 215, 'Southeast Asia': 185 },\n",
    "    \n",
    "    'West Europe' : { 'West Europe': .348, 'East US 1': 144, 'East US 2': 137,\n",
    "                'North Central US': 99.1, 'Central US': 121, 'South Central US': 144, 'West Central US': 136,\n",
    "                'West US 1': 163, 'West US 2': 156, 'East Asia': 222, 'Southeast Asia': 182 },\n",
    "    \n",
    "    'East US 1' : { 'East US 1': .408, 'East US 2': 5.91, 'North Central US': 21.2,\n",
    "                   'Central US': 46.8, 'South Central US': 56.4, 'West Central US': 49.4,\n",
    "                'West US 1': 64.4, 'West US 2': 77.1, 'East Asia': 198, 'Southeast Asia': 228 },\n",
    "    \n",
    "    'East US 2' : { 'East US 2': .336, 'North Central US': 23.4,\n",
    "                   'Central US': 42.5, 'South Central US': 40.2, 'West Central US': 62.4,\n",
    "                'West US 1': 71.3, 'West US 2': 72.8, 'East Asia': 203, 'Southeast Asia': 231 },\n",
    "    \n",
    "    'North Central US' : { 'North Central US': 1.86, 'Central US': 16.2,\n",
    "                          'South Central US': 36.5, 'West Central US': 29.1,'West US 1': 54.3,\n",
    "                          'West US 2': 51.3, 'East Asia': 202, 'Southeast Asia': 232 },\n",
    "    \n",
    "    'Central US' : { 'Central US': .756, 'South Central US': 22.6,\n",
    "                     'West Central US': 15.2,'West US 1': 43.7,\n",
    "                     'West US 2': 50.5, 'East Asia': 183, 'Southeast Asia': 224 },\n",
    "    \n",
    "    'South Central US' : { 'South Central US': .42,\n",
    "                     'West Central US': 23.1,'West US 1': 32.9,\n",
    "                     'West US 2': 45, 'East Asia': 172, 'Southeast Asia': 202.5 },\n",
    "    \n",
    "    'West Central US' : { 'West Central US': .166, 'West US 1': 28.1,\n",
    "                     'West US 2': 21.9, 'East Asia': 183, 'Southeast Asia': 212 },\n",
    "    \n",
    "    'West US 1' : { 'West US 1': .651, 'West US 2': 22.9,\n",
    "                    'East Asia': 145, 'Southeast Asia': 180 },\n",
    "    \n",
    "    'West US 2' : { 'West US 2': .168,\n",
    "                    'East Asia': 160, 'Southeast Asia': 199 },\n",
    "    \n",
    "    'East Asia' : { 'East Asia': .652, 'Southeast Asia': 31.2 },\n",
    "    \n",
    "    'Southeast Asia' : { 'Southeast Asia': .736 },\n",
    "}\n",
    "\n",
    "def form_array ( dc_names, rtt_data ):\n",
    "    rtt_array = []\n",
    "    size = len(dc_names)\n",
    "    for xname in dc_names:\n",
    "        row = []\n",
    "        for yname in dc_names:\n",
    "            if yname in rtt_data[ xname ]:\n",
    "                row.append ( np.log10(rtt_data[xname][yname]) )\n",
    "            else:\n",
    "                row.append ( np.log10(rtt_data[yname][xname]) )\n",
    "        rtt_array.append( row )\n",
    "    return np.array( rtt_array )\n",
    "\n",
    "rtt_array = form_array (datacenters, RTT)\n",
    "# print rtt_array\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "pos_list = np.array( range(len(datacenters)) )\n",
    "\n",
    "#ax.imshow(rtt_array, cmap=plt.cm.Blues, interpolation='nearest')\n",
    "heat_map = ax.pcolor(rtt_array, cmap=plt.cm.Blues)\n",
    "\n",
    "# Add colorbar, make sure to specify tick locations to match desired ticklabels\n",
    "cbar = fig.colorbar(heat_map, ticks=[np.log10(1), np.log10(10), np.log10(100.)])\n",
    "cbar.ax.set_yticklabels(['1(ms)', '10(ms)', '100(ms)'])\n",
    "\n",
    "# Move left and bottom spines outward by 10 points\n",
    "#ax.spines['left'].set_position(('outward', 10))\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "# Hide the right and top spines\n",
    "ax.spines['right'].set_visible(False)\n",
    "#ax.spines['top'].set_position(('outward', 10))\n",
    "# Only show ticks on the left and bottom spines\n",
    "ax.yaxis.set_ticks_position('left')\n",
    "ax.xaxis.set_ticks_position('bottom')\n",
    "\n",
    "ax.set_xticklabels( datacenters, fontsize=15 )\n",
    "ax.set_yticklabels( datacenters, fontsize=15 )\n",
    "ax.xaxis.set_major_locator(ticker.FixedLocator((.0 + np.array(pos_list))))\n",
    "ax.yaxis.set_major_locator(ticker.FixedLocator((.5 + np.array(pos_list))))\n",
    "#ax.xaxis.set_major_formatter(ticker.FixedFormatter((name_list)))\n",
    "ax.xaxis.tick_top()\n",
    "\n",
    "plt.setp(ax.xaxis.get_majorticklabels(), rotation=40, ha='left')\n",
    "plt.gca().invert_yaxis()\n",
    "'''\n",
    "plt.tick_params(\n",
    "        axis='x',          # changes apply to the x-axis\n",
    "        which='both',      # both major and minor ticks are affected\n",
    "        bottom='off',      # ticks along the bottom edge are off\n",
    "        top='off',         # ticks along the top edge are off\n",
    "        labelbottom='off') # labels along the bottom edge are off\n",
    "'''\n",
    "plt.tight_layout()\n",
    "plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "plt.show()\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nD8aqANsZCf0XAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10f4b4290>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10f404e50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "###   Throughput 200us ###\n",
    "%matplotlib inline\n",
    "\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pylab as plt\n",
    "import numpy as np\n",
    "import os\n",
    "\n",
    "from matplotlib.patches import Ellipse\n",
    "\n",
    "mpl.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# generate Figures Folder if not exists\n",
    "if os.name == 'posix':\n",
    "    output_folder = 'figures'\n",
    "else:\n",
    "    output_folder = \"d:\\\\temp\"\n",
    "\n",
    "colors = ['grey', '#8899ff', 'cyan', 'orange', 'yellow', 'magenta', 'red']\n",
    "\n",
    "\n",
    "K = np.array( [20, 40, 80, 160, 320] )\n",
    "\n",
    "\n",
    "DCTCP = np.array([929, 942, 946, 951, 951])\n",
    "\n",
    "EAR =   np.array([952, 953, 953, 953, 953])\n",
    "\n",
    "    \n",
    "def draw_all(title=\"throughput_200us\"):\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    plt.plot( K, DCTCP, color='k', marker='x', linestyle='-', markersize=12)\n",
    "    plt.plot( K, EAR  , color='#ff00ff', marker='s', linestyle='-', markersize=12, )\n",
    "    ax.xaxis.grid(which='major',alpha=.6)\n",
    "    ax.yaxis.grid(which='major',alpha=.6)\n",
    "    ax.set_ylim([0, 1000])\n",
    "    plt.legend(labels=['DCTCP', 'EAD'], \n",
    "           bbox_to_anchor=(1.0, 0.80), loc=1, ncol=1, fontsize=14)\n",
    "    plt.ylabel('Throughput (mbps)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('ECN Threshold - K (pkts)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "def draw_no_ear(title=\"No_EAR_throughput_200us\"):\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    plt.plot(\n",
    "         K, DCTCP,  color = 'black', marker='x', linestyle='-', markersize=12,\n",
    "        )\n",
    "    ax.xaxis.grid(which='major',alpha=.6)\n",
    "    ax.yaxis.grid(which='major',alpha=.6)\n",
    "    ax.set_ylim([0, 1000])\n",
    "    plt.legend(labels=['DCTCP'], \n",
    "           loc=7, ncol=1, fontsize=14)\n",
    "    plt.ylabel('Throughput (mbps)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('ECN Threshold - K (pkts)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "    \n",
    "    \n",
    "draw_all()\n",
    "draw_no_ear()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\naAqI/wNUCHIZy+/s3QAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x8a8de80>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nNQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x8a8d240>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "###   Throughput 10ms ###\n",
    "%matplotlib inline\n",
    "\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pylab as plt\n",
    "import numpy as np\n",
    "import os\n",
    "\n",
    "from matplotlib.patches import Ellipse\n",
    "\n",
    "mpl.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# generate Figures Folder if not exists\n",
    "if os.name == 'posix':\n",
    "    output_folder = 'figures'\n",
    "else:\n",
    "    output_folder = \"d:\\\\temp\"\n",
    "\n",
    "colors = ['grey', '#8899ff', 'cyan', 'orange', 'yellow', 'magenta', 'red']\n",
    "\n",
    "\n",
    "K = np.array( [20, 40, 80, 160, 320] )\n",
    "\n",
    "\n",
    "DCTCP = np.array([313, 463, 665, 804, 899])\n",
    "\n",
    "EAR =   np.array([389, 693, 858, 932, 938])\n",
    "\n",
    "    \n",
    "def draw_all(title=\"throughput_10ms\"):\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    plt.plot( K, DCTCP, color='k', marker='x', linestyle='-', markersize=12)\n",
    "    plt.plot( K, EAR  , color='#ff00ff', marker='s', linestyle='-', markersize=12, )\n",
    "    ax.xaxis.grid(which='major',alpha=.6)\n",
    "    ax.yaxis.grid(which='major',alpha=.6)\n",
    "    # EAR K annotation\n",
    "    ax.annotate('K=50 packets by default\\n in EAD.',\n",
    "                  xy=(K[1]+10, EAR[1]+70), xycoords='data',\n",
    "                  xytext=(60, -67), textcoords='offset points',\n",
    "                  size=16,\n",
    "                  bbox=dict(boxstyle=\"round\",\n",
    "                            fc=(1.0, 0.7, 0.7),\n",
    "                            ec=(1., .5, .5)),\n",
    "                  arrowprops=dict(arrowstyle=\"wedge,tail_width=1.\", alpha = 0.6,\n",
    "                                  fc=(1.0, 0.7, 0.7), ec=(1., .5, .5),\n",
    "                                  patchA=None,\n",
    "                                  patchB=Ellipse((2, -1), 0.5, 0.5),\n",
    "                                  relpos=(0.2, 0.8),\n",
    "                                  connectionstyle=\"arc3,rad=-0.1\"))\n",
    "\n",
    "    # DCTCP K annotation\n",
    "    ax.annotate('K=20 packets for 1Gbps DCN.\\nRecommended by DCTCP.',\n",
    "                  xy=(K[0], DCTCP[0]), xycoords='data',\n",
    "                  xytext=(50, 5), textcoords='offset points',\n",
    "                  size=16,\n",
    "                  bbox=dict(boxstyle=\"round\",\n",
    "                            fc=(1.0, 0.7, 0.7),\n",
    "                            ec=(1., .5, .5)),\n",
    "                  arrowprops=dict(arrowstyle=\"wedge,tail_width=1.\", alpha = 0.6,\n",
    "                                  fc=(1.0, 0.7, 0.7), ec=(1., .5, .5),\n",
    "                                  patchA=None,\n",
    "                                  patchB=Ellipse((2, -1), 0.5, 0.5),\n",
    "                                  relpos=(0.2, 0.8),\n",
    "                                  connectionstyle=\"arc3,rad=-0.1\"))\n",
    "    plt.legend(labels=['DCTCP', 'EAD'], \n",
    "           bbox_to_anchor=(1.0, 0.83), loc=1, ncol=1, fontsize=14)\n",
    "    plt.ylabel('Throughput (mbps)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('ECN Threshold - K (pkts)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "def draw_no_ear(title=\"No_EAR_throughput_10ms\"):\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    plt.plot(\n",
    "         K, DCTCP,  color = 'black', marker='x', linestyle='-', markersize=12,\n",
    "        )\n",
    "    ax.xaxis.grid(which='major',alpha=.6)\n",
    "    ax.yaxis.grid(which='major',alpha=.6)\n",
    "    ax.set_ylim([0, 1000])\n",
    "    # DCTCP K annotation\n",
    "    ax.annotate('K=20 packets for 1Gbps DCN.\\nRecommended by DCTCP.',\n",
    "                  xy=(K[0], DCTCP[0]), xycoords='data',\n",
    "                  xytext=(40, -20), textcoords='offset points',\n",
    "                  size=16,\n",
    "                  bbox=dict(boxstyle=\"round\",\n",
    "                            fc=(1.0, 0.7, 0.7),\n",
    "                            ec=(1., .5, .5)),\n",
    "                  arrowprops=dict(arrowstyle=\"wedge,tail_width=1.\", alpha = 0.6,\n",
    "                                  fc=(1.0, 0.7, 0.7), ec=(1., .5, .5),\n",
    "                                  patchA=None,\n",
    "                                  patchB=Ellipse((2, -1), 0.5, 0.5),\n",
    "                                  relpos=(0.2, 0.8),\n",
    "                                  connectionstyle=\"arc3,rad=-0.1\"))\n",
    "    # plt.legend(labels=['DCTCP'], \n",
    "    #        loc=7, ncol=1, fontsize=14)\n",
    "    plt.ylabel('Throughput (mbps)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('ECN Threshold - K (pkts)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "    \n",
    "    \n",
    "draw_all()\n",
    "draw_no_ear()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAADxCAYAAAD1LG0eAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nY3xiAdgYY3xiAdgYY3zy/wEed1fgaWOSAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f84b38>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAADxCAYAAAD1LG0eAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nGOMRS8DGGOOR/wdU72nHh0hQLAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7faa208>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "###   Latency 200us ###\n",
    "%matplotlib inline\n",
    "\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pylab as plt\n",
    "import numpy as np\n",
    "import os\n",
    "\n",
    "from matplotlib.patches import Ellipse\n",
    "\n",
    "mpl.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# generate Figures Folder if not exists\n",
    "if os.name == 'posix':\n",
    "    output_folder = 'figures'\n",
    "else:\n",
    "    output_folder = \"d:\\\\temp\"\n",
    "\n",
    "colors = ['grey', '#8899ff', 'cyan', 'orange', 'yellow', 'magenta', 'red']\n",
    "\n",
    "\n",
    "K = np.array( [20, 40, 80, 160, 320] )\n",
    "\n",
    "\n",
    "DCTCP = np.array([.43, .58, .99, 1.96, 4.16])\n",
    "\n",
    "EAR =   np.array([.43, .57, .94, 1.88, 3.72])\n",
    "\n",
    "    \n",
    "def draw_all(title=\"latency_200us\"):\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    plt.plot( K, DCTCP, color='k', marker='x', linestyle='-', markersize=12)\n",
    "    plt.plot( K, EAR  , color='#ff00ff', marker='s', linestyle='-', markersize=12, )\n",
    "    ax.xaxis.grid(which='major',alpha=.6)\n",
    "    ax.yaxis.grid(which='major',alpha=.6)\n",
    "    ax.set_ylim([0, 5])\n",
    "    plt.legend(labels=['DCTCP', 'EAD'], \n",
    "           bbox_to_anchor=(1.0, 0.50), loc=1, ncol=1, fontsize=14)\n",
    "    plt.ylabel('RTT (ms)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('ECN Threshold - K (pkts)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "\n",
    "\n",
    "def draw_no_ear(title=\"No_EAR_latency_200us\"):\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    plt.plot(\n",
    "         K, DCTCP,  color = 'black', marker='x', linestyle='-', markersize=12,\n",
    "        )\n",
    "    ax.xaxis.grid(which='major',alpha=.6)\n",
    "    ax.yaxis.grid(which='major',alpha=.6)\n",
    "    ax.set_ylim([0, 5])\n",
    "    #plt.legend(labels=['DCTCP'], \n",
    "    #       bbox_to_anchor=(1.0, 0.50), loc=1, ncol=1, fontsize=14)\n",
    "    plt.ylabel('RTT (ms)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('ECN Threshold - K (pkts)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "    \n",
    "    \n",
    "draw_all()\n",
    "draw_no_ear()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nEwVgEZGYKACLiMTk/wMFiuYRgoiXwwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1056c1990>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x105714dd0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/evaluations/process_for_data.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAjbGmIBYAjbGmIBYAjbGmID8fw8blWEEgId1AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x112095e50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nMQGxBGyMMQH5/8mac3xBSiCDAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x111e4c190>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ngg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x111f8e850>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "### Shuffling traffic reduced ###\n",
    "%matplotlib inline\n",
    "\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pylab as plt\n",
    "import numpy as np\n",
    "import os\n",
    "from matplotlib.patches import Ellipse\n",
    "\n",
    "mpl.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# generate Figures Folder if not exists\n",
    "if os.name == 'posix':\n",
    "    output_folder = '.'\n",
    "else:\n",
    "    output_folder = \"d:\\\\temp\"\n",
    "\n",
    "colors = ['grey', '#8899ff', 'cyan', 'orange', 'yellow', 'magenta', 'red']\n",
    "\n",
    "\n",
    "K = np.array( [3, 6, 12, 24] )\n",
    "\n",
    "\n",
    "    \n",
    "def draw_word_count(title=\"WordCount_bandwidth_saved\"):\n",
    "    # Data\n",
    "    Baseline = np.array([1.0, 1.26, 1.28, 1.28])\n",
    "    P4COM_sorted =   np.array([0.94, 0.62, 0.57, 0.55])\n",
    "    # Figure\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    plt.plot( K, Baseline, color='k', marker='x', linestyle='-', markersize=12)\n",
    "    plt.plot( K, P4COM_sorted  , color='b', marker='s', linestyle='-', markersize=12 )\n",
    "    ax.xaxis.grid(which='major',alpha=.6)\n",
    "    ax.yaxis.grid(which='major',alpha=.6)\n",
    "    ax.set_xlim(0, 26)\n",
    "    ax.set_ylim(0, 1.6)\n",
    "    plt.legend(labels=['No P4COM', 'P4COM'], \n",
    "           bbox_to_anchor=(1.0, 0.72), loc=1, ncol=1, fontsize=14)\n",
    "    plt.ylabel('Normalized Size',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('Number of Workers',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "\n",
    "def draw_rank_query(title=\"RankQuery_bandwidth_saved\"):\n",
    "    # Data\n",
    "    Baseline = np.array([1.0, 1.26, 1.31, 1.41])\n",
    "    P4COM_sorted =   np.array([0.74, 0.54, 0.50, 0.48])\n",
    "    # Figure\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    plt.plot( K, Baseline, color='k', marker='x', linestyle='-', markersize=12)\n",
    "    plt.plot( K, P4COM_sorted  , color='b', marker='s', linestyle='-', markersize=12 )\n",
    "    ax.xaxis.grid(which='major',alpha=.6)\n",
    "    ax.yaxis.grid(which='major',alpha=.6)\n",
    "    ax.set_xlim(0, 26)\n",
    "    ax.set_ylim(0, 1.6)\n",
    "    plt.legend(labels=['No P4COM', 'P4COM'], \n",
    "           bbox_to_anchor=(1.0, 0.72), loc=1, ncol=1, fontsize=14)\n",
    "    plt.ylabel('Normalized Size',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('Number of Workers',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    " \n",
    "def draw_flow_stats(title=\"FlowStats_bandwidth_saved\"):\n",
    "    # Data\n",
    "    Baseline = np.array([1.0, 1.26, 1.36, 1.43])\n",
    "    P4COM =   np.array([0.89, 0.58, 0.51, 0.43])\n",
    "    # Figure\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    plt.plot( K, Baseline, color='k', marker='x', linestyle='-', markersize=12)\n",
    "    plt.plot( K, P4COM  , color='b', marker='s', linestyle='-', markersize=12 )\n",
    "    ax.xaxis.grid(which='major',alpha=.6)\n",
    "    ax.yaxis.grid(which='major',alpha=.6)\n",
    "    ax.set_xlim(0, 26)\n",
    "    ax.set_ylim(0, 1.6)\n",
    "    plt.legend(labels=['No P4COM', 'P4COM'], \n",
    "           bbox_to_anchor=(1.0, 0.72), loc=1, ncol=1, fontsize=14)\n",
    "    plt.ylabel('Normalized Size',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('Number of Workers',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "    \n",
    "draw_word_count()\n",
    "draw_rank_query()\n",
    "draw_flow_stats()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nJ8wBG4ZhxAlzwIZhGHHCHLBhGEac+H+8/mVaszt1FAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11224d410>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nJ8wBG4ZhxAlzwIZhGHHCHLBhGEac+H+8/mVaszt1FAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x112374250>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nJ8wBG4ZhxAlzwIZhGHHCHLBhGEac+H+8/mVaszt1FAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11292da90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "###   Tasks Completion Time ###\n",
    "%matplotlib inline\n",
    "\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pylab as plt\n",
    "import numpy as np\n",
    "import os\n",
    "\n",
    "# Hatch line width setting\n",
    "mpl.rcParams['hatch.linewidth'] = 2.4\n",
    "mpl.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# Number of Groups\n",
    "n_groups = 3\n",
    "\n",
    "# Figures Folder if not exists\n",
    "if os.name == 'posix':\n",
    "    output_folder = '.'\n",
    "else:\n",
    "    output_folder = \"d:\\\\temp\"\n",
    "\n",
    "\n",
    "# data to draw\n",
    "baseline = \\\n",
    "      [\n",
    "          (1262.83), # 3 workers\n",
    "    \n",
    "          (787.59), # 6 workers\n",
    "    \n",
    "          (459.16), # 12 workers\n",
    "\n",
    "      ]\n",
    "\n",
    "P4COM_Random = \\\n",
    "      [\n",
    "          (0.91*1262.83), # 3 workers\n",
    "    \n",
    "          (0.85*787.59), # 6 workers\n",
    "    \n",
    "          (0.83*459.16), # 12 workers\n",
    "\n",
    "      ]\n",
    "    \n",
    "P4COM_Sorted = \\\n",
    "      [\n",
    "          (4*237.35), # 3 workers\n",
    "    \n",
    "          (3*168.16), # 6 workers\n",
    "    \n",
    "          (2*121.08), # 12 workers\n",
    "\n",
    "      ]\n",
    "\n",
    "def transfer_to_mins (data):\n",
    "    ms_data = []\n",
    "    for d in data:\n",
    "        ms_data.append (d/60.)\n",
    "    return ms_data\n",
    "        \n",
    "\n",
    "def draw_wc_bars(title=\"WC_tasks_wall_time\"):\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    ind = np.arange(n_groups)\n",
    "    width = 0.25\n",
    "    rects1 = ax.bar(ind, baseline, width, color='white', hatch='-', edgecolor='black')\n",
    "    rects2 = ax.bar(ind+width, P4COM_Random, width, color='#999999' , hatch='\\\\\\\\', edgecolor='black')\n",
    "    rects3 = ax.bar(ind+2*width, P4COM_Sorted, width, color='#cccccc' , hatch='**', edgecolor='black')\n",
    "    ax.set_xticks(ind + width / 2)\n",
    "    ax.set_xticklabels(('1', '2', '4'))\n",
    "    plt.legend(labels=['No P4COM', 'P4COM-random', 'P4COM-sorted'], \n",
    "           bbox_to_anchor=(1.0, 1.0), loc=1, ncol=1, fontsize=14)\n",
    "    plt.ylabel('Wall Clock Time (s)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('Worker Number',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "\n",
    "def draw_rk_bars(title=\"RK_tasks_wall_time\"):\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    ind = np.arange(n_groups)\n",
    "    width = 0.25\n",
    "    rects1 = ax.bar(ind, baseline, width, color='white', hatch='-', edgecolor='black')\n",
    "    rects2 = ax.bar(ind+width, P4COM_Random, width, color='#999999' , hatch='\\\\\\\\', edgecolor='black')\n",
    "    rects3 = ax.bar(ind+2*width, P4COM_Sorted, width, color='#cccccc' , hatch='**', edgecolor='black')\n",
    "    ax.set_xticks(ind + width / 2)\n",
    "    ax.set_xticklabels(('1', '2', '4'))\n",
    "    plt.legend(labels=['No P4COM', 'P4COM-random', 'P4COM-sorted'], \n",
    "           bbox_to_anchor=(1.0, 1.0), loc=1, ncol=1, fontsize=14)\n",
    "    plt.ylabel('Wall Clock Time (s)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('Worker Number',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "\n",
    "def draw_fl_bars(title=\"FL_tasks_wall_time\"):\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    ind = np.arange(n_groups)\n",
    "    width = 0.25\n",
    "    rects1 = ax.bar(ind, baseline, width, color='white', hatch='-', edgecolor='black')\n",
    "    rects2 = ax.bar(ind+width, P4COM_Random, width, color='#999999' , hatch='\\\\\\\\', edgecolor='black')\n",
    "    rects3 = ax.bar(ind+2*width, P4COM_Sorted, width, color='#cccccc' , hatch='**', edgecolor='black')\n",
    "    ax.set_xticks(ind + width / 2)\n",
    "    ax.set_xticklabels(('1', '2', '4'))\n",
    "    plt.legend(labels=['No P4COM', 'P4COM-random', 'P4COM-sorted'], \n",
    "           bbox_to_anchor=(1.0, 1.0), loc=1, ncol=1, fontsize=14)\n",
    "    plt.ylabel('Wall Clock Time (s)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('Worker Number',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "    \n",
    "draw_wc_bars()\n",
    "draw_rk_bars()\n",
    "draw_fl_bars()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\ngg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11242fb90>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nwgTYMAwjSZgAG4ZhJIn/B53Zq0b8fQGeAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x112a69e10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1120955d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Testbed Throughput Measurement\n",
    "\n",
    "%matplotlib inline\n",
    "\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pylab as plt\n",
    "import numpy as np\n",
    "import random\n",
    "import os\n",
    "\n",
    "# Hatch line width setting\n",
    "mpl.rcParams['hatch.linewidth'] = 2.4\n",
    "mpl.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "\n",
    "# Figures Folder if not exists\n",
    "if os.name == 'posix':\n",
    "    output_folder = './tputs'\n",
    "else:\n",
    "    output_folder = \"d:\\\\temp\"\n",
    "\n",
    "def read_csv(csv_file):\n",
    "    contents = []\n",
    "    with open(csv_file,'r') as fstream:\n",
    "        for line in fstream:\n",
    "            contents.append(float(line.strip()))\n",
    "    return contents\n",
    "\n",
    "def calculate_tput(bytes, timestamps):\n",
    "    tput = []\n",
    "    for t in timestamps:\n",
    "        tput.append(bytes * 8 / t / 1000000000)\n",
    "    return tput\n",
    "                            \n",
    "\n",
    "def draw_wc(title='WC_tput'):\n",
    "    # Data\n",
    "    prefix = 'data/wordcount/WordCount_tput_'\n",
    "    tt_3worker = read_csv(prefix+\"3.csv\")\n",
    "    tt_6worker = read_csv(prefix+\"6.csv\")\n",
    "    tt_12worker = read_csv(prefix+\"12.csv\")\n",
    "    tput_3 = calculate_tput(5000000, tt_3worker)\n",
    "    tput_6 = calculate_tput(120000, tt_6worker)\n",
    "    tput_12 = calculate_tput(12000, tt_12worker)\n",
    "    x = range(20)\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    plt.plot(x, tput_3,  color = 'b', marker='s', linestyle='-', linewidth=2.0)\n",
    "    plt.plot(x, tput_6,  color = 'k', marker='x', linestyle='-', linewidth=2.0)\n",
    "    plt.plot(x, tput_12,  color = 'm', marker='^', linestyle='-', linewidth=2.0)\n",
    "    ax.set_ylim(0, 10)\n",
    "    plt.legend(labels=['m=1', 'm=2', 'm=4'], \n",
    "           bbox_to_anchor=(1.01, 0.83), loc=1, ncol=2, fontsize=14)\n",
    "    plt.ylabel('Goodput (Gbps)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('Time(seconds)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "\n",
    "def draw_rk(title='RK_tput'):\n",
    "    # Data\n",
    "    prefix = 'data/rankquery/RankQuery_tput_'\n",
    "    tt_3worker = read_csv(prefix+\"3.csv\")\n",
    "    tt_6worker = read_csv(prefix+\"6.csv\")\n",
    "    tt_12worker = read_csv(prefix+\"12.csv\")\n",
    "    tput_3 = calculate_tput(5000000, tt_3worker)\n",
    "    tput_6 = calculate_tput(120000, tt_6worker)\n",
    "    tput_12 = calculate_tput(12000, tt_12worker)\n",
    "    x = range(20)\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    plt.plot(x, tput_3,  color = 'b', marker='s', linestyle='-', linewidth=2.0)\n",
    "    plt.plot(x, tput_6,  color = 'k', marker='x', linestyle='-', linewidth=2.0)\n",
    "    plt.plot(x, tput_12,  color = 'm', marker='^', linestyle='-', linewidth=2.0)\n",
    "    ax.set_ylim(0, 10)\n",
    "    plt.legend(labels=['m=1', 'm=2', 'm=4'], \n",
    "           bbox_to_anchor=(1.01, 0.83), loc=1, ncol=2, fontsize=14)\n",
    "    plt.ylabel('Goodput (Gbps)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('Time(seconds)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "\n",
    "def draw_fl(title='FL_tput'):\n",
    "    # Data\n",
    "    prefix = 'data/flows/flows_tput_'\n",
    "    tt_3worker = read_csv(prefix+\"3.csv\")\n",
    "    tt_6worker = read_csv(prefix+\"6.csv\")\n",
    "    tt_12worker = read_csv(prefix+\"12.csv\")\n",
    "    tput_3 = calculate_tput(5000000, tt_3worker)\n",
    "    tput_6 = calculate_tput(120000, tt_6worker)\n",
    "    tput_12 = calculate_tput(12000, tt_12worker)\n",
    "    x = range(20)\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    plt.plot(x, tput_3,  color = 'b', marker='s', linestyle='-', linewidth=2.0)\n",
    "    plt.plot(x, tput_6,  color = 'k', marker='x', linestyle='-', linewidth=2.0)\n",
    "    plt.plot(x, tput_12,  color = 'm', marker='^', linestyle='-', linewidth=2.0)\n",
    "    ax.set_ylim(0, 10)\n",
    "    plt.legend(labels=['m=1', 'm=2', 'm=4'], \n",
    "           bbox_to_anchor=(1.01, 0.83), loc=1, ncol=2, fontsize=14)\n",
    "    plt.ylabel('Goodput (Gbps)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('Time(seconds)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "    \n",
    "draw_wc()\n",
    "draw_rk()\n",
    "draw_fl()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x111d80890>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Data PDF\n",
    "%matplotlib inline\n",
    "\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pylab as plt\n",
    "import numpy as np\n",
    "import os\n",
    "\n",
    "from matplotlib.patches import Ellipse\n",
    "\n",
    "mpl.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# generate Figures Folder if not exists\n",
    "if os.name == 'posix':\n",
    "    output_folder = '.'\n",
    "else:\n",
    "    output_folder = \"d:\\\\temp\"\n",
    "\n",
    "colors = ['grey', '#8899ff', 'cyan', 'orange', 'yellow', 'magenta', 'red']\n",
    "\n",
    "\n",
    "\n",
    "def read_csv(csv_file):\n",
    "    contents = []\n",
    "    with open(csv_file,'r') as fstream:\n",
    "        for line in fstream:\n",
    "            contents.append(float(line.strip()))\n",
    "    return contents\n",
    "\n",
    "def draw_pdf(title=\"data_pdf\"):\n",
    "    # Data\n",
    "    X = np.arange(0.1,1.1,0.1)\n",
    "    wikipedia =   read_csv('probability_distribution/wiki_pdf.csv')\n",
    "    rankquery =   read_csv('probability_distribution/rank_pdf.csv')\n",
    "    flows     =   read_csv('probability_distribution/flowsize_pdf.csv')\n",
    "    # Figure\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    plt.plot( X, wikipedia, color='m', marker='^', linestyle='-', markersize=12)\n",
    "    plt.plot( X, rankquery, color='k', marker='x', linestyle='-', markersize=12)\n",
    "    plt.plot( X, flows  , color='b', marker='s', linestyle='-', markersize=12 )\n",
    "    ax.xaxis.grid(which='major',alpha=.6)\n",
    "    ax.yaxis.grid(which='major',alpha=.6)\n",
    "    ax.set_xlim(0., 1)\n",
    "    ax.set_ylim(0, 0.35)\n",
    "    plt.legend(labels=['Wikipedia', 'Link Degree', 'Flow Size'], \n",
    "           bbox_to_anchor=(1.0, 1.0), loc=1, ncol=1, fontsize=14)\n",
    "    plt.ylabel('PDF',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('Normalized Entity Size',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "    \n",
    "draw_pdf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x117b2d710>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD1CAYAAABuvS8IAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x117b2d810>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "###   DNN Training goodput ###\n",
    "%matplotlib inline\n",
    "\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pylab as plt\n",
    "import numpy as np\n",
    "import os\n",
    "\n",
    "# Hatch line width setting\n",
    "mpl.rcParams['hatch.linewidth'] = 2.4\n",
    "mpl.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# Number of Groups\n",
    "n_groups = 3\n",
    "\n",
    "# Figures Folder if not exists\n",
    "if os.name == 'posix':\n",
    "    output_folder = '.'\n",
    "else:\n",
    "    output_folder = \"d:\\\\temp\"\n",
    "\n",
    "def transfer_to_mins (data):\n",
    "    ms_data = []\n",
    "    for d in data:\n",
    "        ms_data.append (d/60.)\n",
    "    return ms_data\n",
    "\n",
    "def draw_WordCountFct(title=\"WordCount_fct\"):\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    # data to draw\n",
    "    Hadoop = \\\n",
    "          [\n",
    "              (491.0), # 3 workers\n",
    "\n",
    "              (932.0), # 6 workers\n",
    "\n",
    "              (1604.0), # 12 workers\n",
    "\n",
    "          ]\n",
    "\n",
    "    DAIET = \\\n",
    "          [\n",
    "              (421.35), # 3 workers\n",
    "\n",
    "              (752.56), # 6 workers\n",
    "\n",
    "              (1230.08), # 12 workers\n",
    "\n",
    "          ]\n",
    "    \n",
    "    P4COM = \\\n",
    "          [\n",
    "              (294.35), # 3 workers\n",
    "\n",
    "              (539.56), # 6 workers\n",
    "\n",
    "              (660.08), # 12 workers\n",
    "\n",
    "          ]\n",
    "    Ideal = \\\n",
    "          [\n",
    "              (193.83), # 3 workers\n",
    "\n",
    "              (481.35), # 6 workers\n",
    "\n",
    "              (650.16), # 12 workers\n",
    "\n",
    "          ]  \n",
    "    ind = np.arange(n_groups)\n",
    "    width = 0.15\n",
    "    rects1 = ax.bar(ind, Hadoop, width, color='white', hatch='---', edgecolor='magenta')\n",
    "    rects2 = ax.bar(ind+width, DAIET, width, color='white', hatch='/////', edgecolor='blue')\n",
    "    rects3 = ax.bar(ind+2*width, P4COM, width, color='white' , hatch='ooo', edgecolor='red')\n",
    "    rects4 = ax.bar(ind+3*width, Ideal, width, color='white' , hatch='s', edgecolor='black')\n",
    "    ax.set_ylim(0, 2500)\n",
    "    ax.set_xticks(ind + 1.5 * width)\n",
    "    ax.set_xticklabels(('3', '6', '12'))\n",
    "    plt.legend(labels=['Hadoop', 'DAIET', 'P4COM', 'Ideal'], \n",
    "           bbox_to_anchor=(1.0, 1.0), loc=1, ncol=2, fontsize=14)\n",
    "    plt.ylabel('Job Completion Time (s)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('Mapper:Reducer',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "\n",
    "def draw_ResNetFct(title=\"ResNet20_fct\"):\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    # data to draw\n",
    "    Hadoop = \\\n",
    "          [\n",
    "              (2391.0), # 3 workers\n",
    "\n",
    "              (4932.0), # 6 workers\n",
    "\n",
    "              (8604.0), # 12 workers\n",
    "\n",
    "          ]\n",
    "\n",
    "    DAIET = \\\n",
    "          [\n",
    "              (1842.32), # 3 workers\n",
    "\n",
    "              (3759.11), # 6 workers\n",
    "\n",
    "              (7115.47), # 12 workers\n",
    "\n",
    "          ]\n",
    "    \n",
    "    P4COM = \\\n",
    "          [\n",
    "              (1237.26), # 3 workers\n",
    "\n",
    "              (2568.38), # 6 workers\n",
    "\n",
    "              (2980.71), # 12 workers\n",
    "\n",
    "          ]\n",
    "    Ideal = \\\n",
    "          [\n",
    "              (1187.83), # 3 workers\n",
    "\n",
    "              (2161.64), # 6 workers\n",
    "\n",
    "              (2410.15), # 12 workers\n",
    "\n",
    "          ]  \n",
    "    ind = np.arange(n_groups)\n",
    "    width = 0.15\n",
    "    rects1 = ax.bar(ind, Hadoop, width, color='white', hatch='---', edgecolor='magenta')\n",
    "    rects2 = ax.bar(ind+width, DAIET, width, color='white', hatch='/////', edgecolor='blue')\n",
    "    rects3 = ax.bar(ind+2*width, P4COM, width, color='white' , hatch='ooo', edgecolor='red')\n",
    "    rects4 = ax.bar(ind+3*width, Ideal, width, color='white' , hatch='s', edgecolor='black')\n",
    "    ax.set_ylim(0, 13000)\n",
    "    ax.set_xticks(ind + 1.5 * width)\n",
    "    ax.set_xticklabels(('3', '6', '12'))\n",
    "    plt.legend(labels=['Hadoop', 'DAIET', 'P4COM', 'Ideal'], \n",
    "           bbox_to_anchor=(1.0, 1.0), loc=1, ncol=2, fontsize=14)\n",
    "    plt.ylabel('Job Completion Time (s)',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('Mapper:Reducer',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "    \n",
    "draw_WordCountFct()\n",
    "draw_ResNetFct()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x117293550>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWAAAAD0CAYAAACl4fytAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nKWDDMIwo8f8BQoqMy+aPixgAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x116cce550>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "### Shuffling traffic reduced ###\n",
    "%matplotlib inline\n",
    "\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pylab as plt\n",
    "import numpy as np\n",
    "import os\n",
    "\n",
    "from matplotlib.patches import Ellipse\n",
    "\n",
    "mpl.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "# generate Figures Folder if not exists\n",
    "if os.name == 'posix':\n",
    "    output_folder = '.'\n",
    "else:\n",
    "    output_folder = \"d:\\\\temp\"\n",
    "\n",
    "colors = ['grey', '#8899ff', 'cyan', 'orange', 'yellow', 'magenta', 'red']\n",
    "\n",
    "\n",
    "K = np.array( [3, 6, 12, 24] )\n",
    "\n",
    "def draw_WordCount(title=\"WordCount_Data_Reduction\"):\n",
    "    # Data\n",
    "    Hadoop = np.array([1.0, 1.0, 1.0, 1.0])\n",
    "    DAIET =  np.array([0.91, 0.82, 0.805, 0.75])\n",
    "    P4COM = np.array([0.8, 0.61, 0.515, 0.4])\n",
    "    Ideal = np.array([0.78, 0.55, 0.46, 0.35])\n",
    "    # Figure\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    plt.plot( K, Hadoop, color='magenta', marker='x', linestyle='-', markersize=12)\n",
    "    plt.plot( K, DAIET  , color='blue', marker='*', linestyle='-', markersize=12 )\n",
    "    plt.plot( K, P4COM  , color='red', marker='s', linestyle='-', markersize=12 )\n",
    "    plt.plot( K, Ideal  , color='black', linestyle='--', markersize=12 )\n",
    "    ax.xaxis.grid(which='major',alpha=.6)\n",
    "    ax.yaxis.grid(which='major',alpha=.6)\n",
    "    ax.set_xlim(0, 26)\n",
    "    ax.set_ylim(0, 1.6)\n",
    "    plt.legend(labels=['Hadoop', 'DAIET', 'P4COM', 'Ideal'], \n",
    "           bbox_to_anchor=(1.0, 0.66), loc=4, ncol=2, fontsize=14)\n",
    "    plt.ylabel('Normalized Data Size',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('Mapper:Reducer',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "\n",
    "    \n",
    "def draw_ResNet20(title=\"ResNet_Data_Reduction\"):\n",
    "    # Data\n",
    "    Hadoop = np.array([1.0, 1.0, 1.0, 1.0])\n",
    "    DAIET =  np.array([0.72, 0.61, 0.49, 0.416])\n",
    "    P4COM = np.array([0.61, 0.39, 0.27, 0.2])\n",
    "    Ideal = np.array([0.5, 0.3, 0.2, 0.15])\n",
    "    # Figure\n",
    "    fig, ax = plt.subplots(figsize = (5, 3.5))\n",
    "    plt.plot( K, Hadoop, color='magenta', marker='x', linestyle='-', markersize=12)\n",
    "    plt.plot( K, DAIET  , color='blue', marker='*', linestyle='-', markersize=12 )\n",
    "    plt.plot( K, P4COM  , color='red', marker='s', linestyle='-', markersize=12 )\n",
    "    plt.plot( K, Ideal  , color='black', linestyle='--', markersize=12 )\n",
    "    ax.xaxis.grid(which='major',alpha=.6)\n",
    "    ax.yaxis.grid(which='major',alpha=.6)\n",
    "    ax.set_xlim(0, 26)\n",
    "    ax.set_ylim(0, 1.6)\n",
    "    plt.legend(labels=['Hadoop', 'DAIET', 'P4COM', 'Ideal'], \n",
    "           bbox_to_anchor=(1.0, 0.66), loc=4, ncol=2, fontsize=14)\n",
    "    plt.ylabel('Normalized Data Size',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.xlabel('Mapper:Reducer',\n",
    "           fontsize=18,\n",
    "           fontweight='bold')\n",
    "    plt.tick_params(axis='x',labelsize=18)\n",
    "    plt.tick_params(axis='y',labelsize=18)\n",
    "    plt.tight_layout()\n",
    "    plt.savefig( output_folder + os.sep + title+'.pdf', format='pdf' ) # save as pdf\n",
    "    plt.show()\n",
    "\n",
    "draw_WordCount()\n",
    "draw_ResNet20()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

